Graviton loops and negativity

We revisit dispersive bounds on Wilson coefficients of scalar effective field theories (EFT) coupled to gravity in various spacetime dimensions, by computing the contributions from graviton loops to the corresponding sum rules at low energies. Fixed-momentum-transfer dispersion relations are often ill-behaved due to forward singularities arising from loop-level graviton exchange, making naive positivity bounds derived from them unreliable. Instead, we perform a careful analysis using crossing-symmetric dispersion relations, and compute the one-loop corrections to the bounds on EFT coefficients. We find that including the graviton loops generically allows for negativity of Wilson coefficients by an amount suppressed by powers of Newton's constant, $G$. The exception are the few couplings that dominate over (or are degenerate with) the graviton loops at low energies. In $D=4$, we observe that assuming that the eikonal formula captures the correct forward behavior of the amplitude at all orders in $G$, and for energies of the order of the EFT cutoff, yields bounds free of logarithmic infrared divergences.

==> anc/GravitonLoop.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
(*Hbox, Htriangle, Hbubble are the coefficients multiplying the box, triangle, and bubble master integral in the one-loop amplitude. We include couplings that contribute up to O(s^6) order.*)

(*CSDROneLoop[k,d] gives the low-energy one-loop contribution to the spin-k crossing-symmetric dispersive sum rules in spacetime dimension d. We include couplings up to the same order as Subscript[g, 2]^2.*)
(*FixedtOneLoop[k,d] gives the low-energy one-loop contribution to the spin-k fixed-t dispersive sum rules in spacetime dimension d. We include couplings up to the same order as Subscript[g, 2]^2.*)

(*The UV divergences are removed by counterterms, using the renormalization scheme described in the main text.*)
(*For d=4, we use d=4-2\[Epsilon]IR to regulate the IR divergences*)


(* ::Input::Initialization:: *)
Hbox=G8\[Pi]^2 (s^4+t^4);
Htriangle=-2 G8\[Pi]^2 s (3 s^2-4 tu)+4 G8\[Pi] s^2 (s^2-tu) Subscript[g, 2]+2 G8\[Pi] s^3 tu Subscript[g, 3]+8 G8\[Pi] (s^3-s tu)^2 Subscript[g, 4]+4 G8\[Pi] s^3 (s^2-tu) tu Subscript[g, 5];
Hbubble=(G8\[Pi]^2 ((-2+d) (-128+d (28+6 ds-2 ds^2)+d^2 (162-3 ds+ds^2)) s^2-8 (-16 d^2 (-4+ds)+4 d^3 ds-2 (34-15 ds+ds^2)+d (2+ds+ds^2)) tu))/(64 (-2+d) (-1+d) (1+d))+((-4+ds) G8\[Pi]^2 s (-8 (12-9 ds+ds^2) tu+d^2 (-3 ds s^2+ds^2 s^2+32 tu-16 ds tu)+d (6 ds s^2-2 ds^2 s^2-64 tu+32 ds tu)) \[Alpha]2)/(64 (-1+d) (1+d) (-2+ds))+((-4+ds) G8\[Pi]^2 s^2 (-8 ds (10-8 ds+ds^2) tu-2 d ((-12+10 ds-5 ds^2+ds^3) s^2-8 (-4+ds^2) tu)+d^2 ((-12+10 ds-5 ds^2+ds^3) s^2-8 (-4+ds^2) tu)) \[Alpha]2^2)/(256 (-1+d^2) (-2+ds)^2)+((12-7 ds+ds^2) G8\[Pi]^2 s^2 (-2 d s^2+d^2 s^2-8 tu) \[Alpha]4)/(128 (-1+d^2))+(ds (12-7 ds+ds^2) G8\[Pi]^2 s^3 (-2 d s^2+d^2 s^2-8 tu) \[Alpha]2 \[Alpha]4)/(256 (-1+d) (1+d) (-2+ds))+(G8\[Pi]^2 ((-2+d) d (-3+ds) ds s^6-8 (-3+ds) ds s^4 tu) \[Alpha]4^2)/(1024 (-1+d^2))+(G8\[Pi] ((-48+44 d+64 d^2-37 d^3) s^3+8 (6-7 d-8 d^2+8 d^3) s tu) Subscript[g, 2])/(8 (-2+d) (-1+d) (1+d))+((6 d s^4+9 d^2 s^4-8 s^2 tu) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(8 (-1+d^2))+(G8\[Pi] s^2 (d^3 (9 s^2-64 tu)-48 tu+d (-12 s^2+56 tu)+d^2 (-12 s^2+64 tu)) Subscript[g, 3])/(16 (-2+d) (-1+d^2))+(((-8-2 d+3 d^2) s^5+8 s^3 tu) Subscript[g, 2] Subscript[g, 3])/(8 (-1+d^2))+((-((-2+d) d s^6)+8 s^4 tu) \!\(\*SubsuperscriptBox[\(g\), \(3\), \(2\)]\))/(32-32 d^2)-1/(16 (-2+d) (-1+d) d (1+d) (3+d)) G8\[Pi] s (4608 tu^2-24 d^2 (19 s^4+4 s^2 tu-128 tu^2)+384 d (s^4-5 s^2 tu+22 tu^2)-4 d^3 (263 s^4-436 s^2 tu+128 tu^2)+2 d^4 (121 s^4-512 s^2 tu+256 tu^2)+d^5 (175 s^4-512 s^2 tu+256 tu^2)) Subscript[g, 4]+((3 (32+36 d+36 d^2+9 d^3) s^6-48 (4+d) s^4 tu) Subscript[g, 2] Subscript[g, 4])/(8 (-1+d) (1+d) (3+d))+(G8\[Pi] (3 d (-64-40 d-36 d^2+18 d^3+9 d^4) s^6-16 d (84+36 d-47 d^2+32 d^3+16 d^4) s^4 tu+256 (1+d)^2 (18-3 d+d^3) s^2 tu^2) Subscript[g, 5])/(32 (-2+d) (-1+d) d (1+d) (3+d))+(G8\[Pi] s (-4608 tu^2+d^4 (3 ds s^4-ds^2 s^4+32 ds s^2 tu-512 tu^2)+4 d^2 (1280 tu^2+ds^2 (s^4+4 s^2 tu)-3 ds (s^4+28 s^2 tu))) Subscript[\[Beta]1, 0])/(128 (-1+d) d (1+d) (3+d))+(G8\[Pi] (-d (-4+d^2) ds (12-7 ds+ds^2) s^6+16 d (-4+ds) (18+d^2 (-2+ds)-12 ds+ds^2) s^4 tu) \[Alpha]2 Subscript[\[Beta]1, 0])/(256 (-1+d) (1+d) (3+d) (-2+ds))+(G8\[Pi] (-d^2 (-4+d^2) (-3+ds) ds s^6+16 d^2 ds (-21+2 d^2+ds) s^4 tu-512 (9-10 d^2+d^4) s^2 tu^2) Subscript[\[Beta]1, 1])/(128 (-1+d) d (1+d) (3+d))-((-4+ds) G8\[Pi] s^2 (-8 (12-9 ds+ds^2) tu+d^2 (-3 ds s^2+ds^2 s^2+32 tu-16 ds tu)+d (6 ds s^2-2 ds^2 s^2-64 tu+32 ds tu)) Subscript[\[Beta]2, 0])/(32 (-1+d) (1+d) (-2+ds))-((-4+ds) G8\[Pi] s^3 (-8 ds (10-8 ds+ds^2) tu-2 d ((-12+10 ds-5 ds^2+ds^3) s^2-8 (-4+ds^2) tu)+d^2 ((-12+10 ds-5 ds^2+ds^3) s^2-8 (-4+ds^2) tu)) \[Alpha]2 Subscript[\[Beta]2, 0])/(64 (-1+d^2) (-2+ds)^2)+(G8\[Pi] (-((-2+d) d ds (12-7 ds+ds^2) s^6)+8 ds (12-7 ds+ds^2) s^4 tu) \[Alpha]4 Subscript[\[Beta]2, 0])/(128 (-1+d) (1+d) (-2+ds))+(((-2+d) d (48-52 ds+30 ds^2-9 ds^3+ds^4) s^6-8 (-4+ds) (-2 d (-4+ds^2)+d^2 (-4+ds^2)+ds (10-8 ds+ds^2)) s^4 tu) \!\(\*SubsuperscriptBox[\(\[Beta]2\), \(0\), \(2\)]\))/(64 (-1+d^2) (-2+ds)^2)-((-4+ds) G8\[Pi] s^3 (-8 (12-9 ds+ds^2) tu+d^2 (-3 ds s^2+ds^2 s^2+32 tu-16 ds tu)+d (6 ds s^2-2 ds^2 s^2-64 tu+32 ds tu)) Subscript[\[Beta]2, 1])/(32 (-1+d) (1+d) (-2+ds))+(G8\[Pi] (-((-2+d) d (48-52 ds+30 ds^2-9 ds^3+ds^4) s^6)+8 (-4+ds) (-2 d (-4+ds^2)+d^2 (-4+ds^2)+ds (10-8 ds+ds^2)) s^4 tu) \[Alpha]2 Subscript[\[Beta]2, 1])/(64 (-1+d^2) (-2+ds)^2)+(G8\[Pi] (-((-2+d) d ds (12-7 ds+ds^2) s^6)+8 (-4+ds) (12-4 d (-2+ds)+2 d^2 (-2+ds)-9 ds+ds^2) s^4 tu) Subscript[\[Beta]2, 2])/(32 (-1+d) (1+d) (-2+ds))+(G8\[Pi] (-d (-4+d^2) ds (12-7 ds+ds^2) s^6+16 d (-4+ds) (18+d^2 (-2+ds)-12 ds+ds^2) s^4 tu) Subscript[\[Beta]2p, 2])/(128 (-1+d) (1+d) (3+d) (-2+ds))-((-2+d) (12-7 ds+ds^2) G8\[Pi] s^4 Subscript[\[Beta]3, 1])/(8 (-1+d))-((-2+d) ds (12-7 ds+ds^2) G8\[Pi] s^5 \[Alpha]2 Subscript[\[Beta]3, 1])/(16 (-1+d) (-2+ds))-((-2+d) (-3+ds) ds G8\[Pi] s^6 \[Alpha]4 Subscript[\[Beta]3, 1])/(32 (-1+d))+((-2+d) ds (12-7 ds+ds^2) s^6 Subscript[\[Beta]2, 0] Subscript[\[Beta]3, 1])/(8 (-1+d) (-2+ds))+1/4 (-3+ds) ds s^6 \!\(\*SubsuperscriptBox[\(\[Beta]3\), \(1\), \(2\)]\)-((-2+d) (12-7 ds+ds^2) G8\[Pi] s^5 Subscript[\[Beta]3, 2])/(8 (-1+d))-((-2+d) ds (12-7 ds+ds^2) G8\[Pi] s^6 \[Alpha]2 Subscript[\[Beta]3, 2])/(16 (-1+d) (-2+ds))-((-2+d) (12-7 ds+ds^2) G8\[Pi] s^6 Subscript[\[Beta]3, 3])/(8 (-1+d))-((12-7 ds+ds^2) G8\[Pi] s^3 (-2 d s^2+d^2 s^2-8 tu) Subscript[\[Beta]3p, 2])/(32 (-1+d^2))+(G8\[Pi] (-((-2+d) d ds (12-7 ds+ds^2) s^6)+8 ds (12-7 ds+ds^2) s^4 tu) \[Alpha]2 Subscript[\[Beta]3p, 2])/(64 (-1+d) (1+d) (-2+ds))+(G8\[Pi] (-((-2+d) d (12-7 ds+ds^2) s^6)+8 (12-7 ds+ds^2) s^4 tu) Subscript[\[Beta]3p, 3])/(32 (-1+d^2));


(* ::Input::Initialization:: *)
CSDROneLoop[2,4]=(G8\[Pi]^2 (-2 M^2-a Log[-(a/(-a+M^2))]))/(8 a \[Pi]^2 \[Epsilon]IR)+1/(960 a M^2 \[Pi]^2) G8\[Pi]^2 (360 a^2+140 a M^2 \[Pi]^2+360 a M^2 Log[-(a/M^2)]^2+180 a^2 Log[-(a/(-a+M^2))]-703 a M^2 Log[-(a/(-a+M^2))]+120 M^4 Log[-(a/(-a+M^2))]-90 a M^2 Log[-(a/(-a+M^2))]^2+180 a^2 Sqrt[(3 a+M^2)/(-a+M^2)] Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-180 a M^2 Sqrt[(3 a+M^2)/(-a+M^2)] Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-120 M^4 Sqrt[(3 a+M^2)/(-a+M^2)] Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-30 a M^2 Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]^2+240 M^4 Log[M^2/\[Mu]IR^2]+120 a M^2 Log[-(a/(-a+M^2))] Log[M^2/\[Mu]IR^2]+720 a M^2 PolyLog[2,a/M^2])-(G8\[Pi] (-2 M^2-a Log[-(a/(-a+M^2))]) Subscript[g, 2])/(4 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (272 M^2-10 a \[Pi]^2-30 a Log[-(a/M^2)]^2+181 a Log[-(a/(-a+M^2))]-120 M^2 Log[M^2/\[Mu]IR^2]-60 a Log[-(a/(-a+M^2))] Log[M^2/\[Mu]IR^2]-60 a PolyLog[2,a/M^2]) Subscript[g, 2])/(240 \[Pi]^2)-((-61 a M^2+21 M^4+a^2 Log[a/(a-M^2)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(240 \[Pi]^2)-(G8\[Pi] (2 a M^2+a^2 Log[a/(a-M^2)]) Subscript[g, 3])/(8 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (-419 a M^2-21 M^4+10 a^2 \[Pi]^2+30 a^2 Log[-(a/M^2)]^2-181 a^2 Log[a/(a-M^2)]+120 a M^2 Log[M^2/\[Mu]IR^2]+60 a^2 Log[a/(a-M^2)] Log[M^2/\[Mu]IR^2]+60 a^2 PolyLog[2,a/M^2]) Subscript[g, 3])/(480 \[Pi]^2);
CSDROneLoop[4,4]=(G8\[Pi]^2 (-3 a+4 M^2))/(16 a M^4 \[Pi]^2 \[Epsilon]IR)-1/(960 a^2 M^8 \[Pi]^2) G8\[Pi]^2 (5 (9 a^4+28 a^3 M^2-54 a^2 M^4+24 a M^6-7 M^8) Log[-(a/(-a+M^2))]+5 Sqrt[(3 a+M^2)/(-a+M^2)] (9 a^4-18 a^3 M^2+26 a^2 M^4-10 a M^6-7 M^8) Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-a (-90 a^3-83 a^2 M^2+138 a M^4-70 M^6-60 M^4 (-3 a+4 M^2) Log[M^2/\[Mu]IR^2]))-(G8\[Pi] (-3 a+4 M^2) Subscript[g, 2])/(8 M^4 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (105 a^2-36 a M^2-32 M^4+30 M^2 (-3 a+4 M^2) Log[M^2/\[Mu]IR^2]) Subscript[g, 2])/(240 M^6 \[Pi]^2)+(a (30 a-103 M^2) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(240 M^4 \[Pi]^2)+(a G8\[Pi] (-90 a+120 M^2) Subscript[g, 3])/(480 M^4 \[Pi]^2 \[Epsilon]IR)+(a G8\[Pi] (-195 a+137 M^2+30 (3 a-4 M^2) Log[M^2/\[Mu]IR^2]) Subscript[g, 3])/(480 M^4 \[Pi]^2);
CSDROneLoop[6,4]=(G8\[Pi]^2 (36 a^2-75 a M^2+40 M^4))/(480 a M^10 \[Pi]^2 \[Epsilon]IR)-1/(67200 a^4 M^14 \[Pi]^2) G8\[Pi]^2 (10 (-a+M^2)^2 (-180 a^5-640 a^4 M^2+244 a^3 M^4-27 a^2 M^6-18 a M^8-9 M^10) Log[-(a/(-a+M^2))]+10 (-a+M^2)^2 Sqrt[(3 a+M^2)/(-a+M^2)] (-180 a^5+180 a^4 M^2-244 a^3 M^4-27 a^2 M^6-9 M^10) Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-a (3600 a^6-1295 a^5 M^2-7418 a^4 M^4+5060 a^3 M^6-240 a^2 M^8+90 a M^10-180 M^12-140 a^2 M^4 (36 a^2-75 a M^2+40 M^4) Log[M^2/\[Mu]IR^2]))-(G8\[Pi] (36 a^2-75 a M^2+40 M^4) Subscript[g, 2])/(240 M^10 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (-3150 a^3+3996 a^2 M^2+1425 a M^4-2240 M^6+60 M^2 (36 a^2-75 a M^2+40 M^4) Log[M^2/\[Mu]IR^2]) Subscript[g, 2])/(14400 M^12 \[Pi]^2)+((-144 a^3+489 a^2 M^2-580 a M^4+252 M^6) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(2880 M^10 \[Pi]^2)+(G8\[Pi] (1080 a^3-2250 a^2 M^2+1200 a M^4) Subscript[g, 3])/(14400 M^10 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (2664 a^3-4965 a^2 M^2+1750 a M^4+630 M^6-30 a (36 a^2-75 a M^2+40 M^4) Log[M^2/\[Mu]IR^2]) Subscript[g, 3])/(14400 M^10 \[Pi]^2);
CSDROneLoop[8,4]=(G8\[Pi]^2 (-315 a^3+960 a^2 M^2-980 a M^4+336 M^6))/(6720 a M^16 \[Pi]^2 \[Epsilon]IR)-1/(16934400 a^6 M^20 \[Pi]^2) G8\[Pi]^2 (1680 (189 a^10+70 a^9 M^2-1575 a^8 M^4+2430 a^7 M^6-1365 a^6 M^8+252 a^5 M^10-M^20) Log[-(a/(-a+M^2))]+1680 (-a+M^2)^3 Sqrt[(3 a+M^2)/(-a+M^2)] (-189 a^7+189 a^6 M^2-231 a^5 M^4-15 a^4 M^6-4 a^2 M^10-a M^12-M^14) Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-a (-635040 a^9+923160 a^8 M^2+948885 a^7 M^4-2108760 a^6 M^6+880040 a^5 M^8-17472 a^4 M^10+7560 a^3 M^12-4480 a^2 M^14+1680 a M^16-3360 M^18-2520 a^4 M^4 (-315 a^3+960 a^2 M^2-980 a M^4+336 M^6) Log[M^2/\[Mu]IR^2]))-(G8\[Pi] (-315 a^3+960 a^2 M^2-980 a M^4+336 M^6) Subscript[g, 2])/(3360 M^16 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (137200 a^4-310905 a^3 M^2+109520 a^2 M^4+164640 a M^6-100352 M^8+280 M^2 (-315 a^3+960 a^2 M^2-980 a M^4+336 M^6) Log[M^2/\[Mu]IR^2]) Subscript[g, 2])/(940800 M^18 \[Pi]^2)+((1575 a^4-6690 a^3 M^2+10780 a^2 M^4-7854 a M^6+2205 M^8) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(50400 M^16 \[Pi]^2)+(G8\[Pi] (-88200 a^4+268800 a^3 M^2-274400 a^2 M^4+94080 a M^6) Subscript[g, 3])/(1881600 M^16 \[Pi]^2 \[Epsilon]IR)+(G8\[Pi] (-224175 a^4+643120 a^3 M^2-576240 a^2 M^4+116816 a M^6+41160 M^8+280 a (315 a^3-960 a^2 M^2+980 a M^4-336 M^6) Log[M^2/\[Mu]IR^2]) Subscript[g, 3])/(1881600 M^16 \[Pi]^2);
CSDROneLoop[10,4]=(G8\[Pi]^2 (2520 a^4-10164 a^3 M^2+15400 a^2 M^4-10395 a M^6+2640 M^8))/(73920 a M^22 \[Pi]^2 \[Epsilon]IR)-1/(26637811200 a^8 M^26 \[Pi]^2) G8\[Pi]^2 (4620 (-83160 a^13+60060 a^12 M^2+687960 a^11 M^4-1693692 a^10 M^6+1601600 a^9 M^8-675675 a^8 M^10+102960 a^7 M^12-53 M^26) Log[-(a/(-a+M^2))]+4620 (-a+M^2)^4 Sqrt[(3 a+M^2)/(-a+M^2)] (-83160 a^9+83160 a^8 M^2-96600 a^7 M^4-4452 a^6 M^6-1113 a^4 M^10-318 a^3 M^12-318 a^2 M^14-106 a M^16-53 M^18) Log[(1+Sqrt[(3 a+M^2)/(-a+M^2)])/(1-Sqrt[(3 a+M^2)/(-a+M^2)])]-a (768398400 a^12-1921529610 a^11 M^2+84513240 a^10 M^4+3571519644 a^9 M^6-3554187560 a^8 M^8+1060517535 a^7 M^10-13782120 a^6 M^12+5713400 a^5 M^14-2546544 a^4 M^16+1101870 a^3 M^18-652960 a^2 M^20+244860 a M^22-489720 M^24-360360 a^6 M^4 (2520 a^4-10164 a^3 M^2+15400 a^2 M^4-10395 a M^6+2640 M^8) Log[M^2/\[Mu]IR^2]))-(G8\[Pi] (2520 a^4-10164 a^3 M^2+15400 a^2 M^4-10395 a M^6+2640 M^8) Subscript[g, 2])/(36960 M^22 \[Pi]^2 \[Epsilon]IR)+1/(204906240 M^24 \[Pi]^2) G8\[Pi] (-22411620 a^5+73220112 a^4 M^2-68728968 a^3 M^4-9012080 a^2 M^6+43382493 a M^8-16448256 M^10+5544 M^2 (2520 a^4-10164 a^3 M^2+15400 a^2 M^4-10395 a M^6+2640 M^8) Log[M^2/\[Mu]IR^2]) Subscript[g, 2]+((-16800 a^5+87164 a^4 M^2-181720 a^3 M^4+190575 a^2 M^6-100760 a M^8+21560 M^10) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(739200 M^22 \[Pi]^2)+(G8\[Pi] (69854400 a^5-281746080 a^4 M^2+426888000 a^3 M^4-288149400 a^2 M^6+73180800 a M^8) Subscript[g, 3])/(2049062400 M^22 \[Pi]^2 \[Epsilon]IR)+1/(2049062400 M^22 \[Pi]^2) G8\[Pi] (179928000 a^5-696254328 a^4 M^2+981368080 a^3 M^4-564292575 a^2 M^6+69434640 a M^8+29882160 M^10-27720 a (2520 a^4-10164 a^3 M^2+15400 a^2 M^4-10395 a M^6+2640 M^8) Log[M^2/\[Mu]IR^2]) Subscript[g, 3];
CSDROneLoop[2,6]=1/(107520 a \[Pi]^4) G8\[Pi]^2 (2126 a M^2+700 a^2 \[Pi]^2+630 a^2 Log[-(a/M^2)]^2-1409 a^2 Log[-((-a+M^2)/a)]+420 M^4 Log[-((-a+M^2)/a)]-525 a^2 Log[-((-a+M^2)/a)]^2-420 M^4 Sqrt[(3 a+M^2)/(-a+M^2)] Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+945 a^2 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2+1260 a^2 PolyLog[2,a/M^2])+(G8\[Pi] (G8\[Pi] \[Alpha]2 (-35 a M^2-9 M^4+31 a^2 Log[1-M^2/a])+8 (203 a M^2-83 M^4+23 a^2 Log[1-M^2/a]) Subscript[g, 2]))/(143360 \[Pi]^4)+((2 a^2 M^2+133 a M^4-60 M^6+2 a^3 Log[-((-a+M^2)/a)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(107520 \[Pi]^4)+(G8\[Pi] (-6 (M^2 (46 a^2-91 a M^2+20 M^4)+46 a^3 Log[-((-a+M^2)/a)]) Subscript[g, 3]+3 (-62 a^2 M^2+35 a M^4+12 M^6-62 a^3 Log[-((-a+M^2)/a)]) Subscript[\[Beta]2, 0]+28 M^4 (-9 a+4 M^2) Subscript[\[Beta]3, 1]))/(430080 \[Pi]^4)+(G8\[Pi]^2 (-7 a M^4 (9 \[Alpha]2^2-8 \[Alpha]4)-4 M^6 (7 \[Alpha]2^2+8 \[Alpha]4)+2 a^2 M^2 (63 \[Alpha]2^2+8 \[Alpha]4)+2 a^3 (63 \[Alpha]2^2+8 \[Alpha]4) Log[1-M^2/a]))/(2293760 \[Pi]^4);
CSDROneLoop[4,6]=-(1/(215040 a M^6 \[Pi]^4)) G8\[Pi]^2 (-692 a^3-2077 a^2 M^2+5512 a M^4-840 M^6 Log[-(a/M^2)]^2-840 a^3 Log[-((-a+M^2)/a)]+210 a^2 M^2 Log[-((-a+M^2)/a)]-1680 a M^4 Log[-((-a+M^2)/a)]+2310 M^6 Log[-((-a+M^2)/a)]-630 a^2 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+2940 a M^4 Sqrt[(3 a+M^2)/(-a+M^2)] Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-2310 M^6 Sqrt[(3 a+M^2)/(-a+M^2)] Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+840 M^6 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-1680 M^6 PolyLog[2,a/M^2])+(a G8\[Pi] (G8\[Pi] (-33 a+17 M^2) \[Alpha]2-72 (-10 a+41 M^2) Subscript[g, 2]))/(143360 M^4 \[Pi]^4)+((22 a^2-15 M^4) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(8960 M^2 \[Pi]^4)+(G8\[Pi] (6 (19 a^2-5 M^4) Subscript[g, 3]+(33 a^2+9 M^4) Subscript[\[Beta]2, 0]+14 (-3 a^2+2 M^4) Subscript[\[Beta]3, 1]))/(35840 M^2 \[Pi]^4)-(3 G8\[Pi]^2 (a^2 (21 \[Alpha]2^2-8 \[Alpha]4)+M^4 (7 \[Alpha]2^2+8 \[Alpha]4)))/(573440 M^2 \[Pi]^4);
CSDROneLoop[6,6]=-(1/(6451200 a^3 M^12 \[Pi]^4)) G8\[Pi]^2 (a (10380 a^5+14988 a^4 M^2-69975 a^3 M^4+47560 a^2 M^6+2310 a M^8-4620 M^10)+210 (a-M^2)^2 (60 a^4+36 a^3 M^2+87 a^2 M^4-22 a M^6-11 M^8) Log[1-M^2/a]+210 Sqrt[(3 a+M^2)/(-a+M^2)] (-a M+M^3)^2 (36 a^3-87 a^2 M^2+11 M^6) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))])+(G8\[Pi] (G8\[Pi] (792 a^3-1245 a^2 M^2-20 a M^4+540 M^6) \[Alpha]2-40 (432 a^3-1647 a^2 M^2+2140 a M^4-996 M^6) Subscript[g, 2]))/(8601600 M^10 \[Pi]^4)+((-198 a^3+710 a^2 M^2-939 a M^4+540 M^6) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(322560 M^8 \[Pi]^4)+(G8\[Pi] ((-342 a^3+940 a^2 M^2-906 a M^4+360 M^6) Subscript[g, 3]+(-99 a^3+166 a^2 M^2+3 a M^4-108 M^6) Subscript[\[Beta]2, 0]+14 (9 a^3-32 a^2 M^2+42 a M^4-24 M^6) Subscript[\[Beta]3, 1]))/(430080 M^8 \[Pi]^4)+(G8\[Pi]^2 (9 a^3 (21 \[Alpha]2^2-8 \[Alpha]4)+36 M^6 (7 \[Alpha]2^2+8 \[Alpha]4)+2 a^2 M^2 (-147 \[Alpha]2^2+152 \[Alpha]4)-3 a M^4 (21 \[Alpha]2^2+152 \[Alpha]4)))/(6881280 M^8 \[Pi]^4);
CSDROneLoop[8,6]=1/(90316800 a^5 M^18 \[Pi]^4) G8\[Pi]^2 (a (96880 a^8+29505 a^7 M^2-715140 a^6 M^4+969360 a^5 M^6-379848 a^4 M^8-8505 a^3 M^10+5040 a^2 M^12-1890 a M^14+3780 M^16)+210 (560 a^9-1365 a^8 M^2+1440 a^7 M^4-1820 a^6 M^6+2016 a^5 M^8-840 a^4 M^10+9 M^18) Log[1-M^2/a]+630 M^2 (a-M^2)^3 Sqrt[(3 a+M^2)/(-a+M^2)] (105 a^5-235 a^4 M^2+12 a^2 M^6+3 a M^8+3 M^10) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))])+(G8\[Pi] (G8\[Pi] (-3465 a^4+8940 a^3 M^2-5740 a^2 M^4-1596 a M^6+1890 M^8) \[Alpha]2+16 (4725 a^4-21870 a^3 M^2+37940 a^2 M^4-29442 a M^6+8715 M^8) Subscript[g, 2]))/(60211200 M^16 \[Pi]^4)+((7920 a^4-34090 a^3 M^2+56112 a^2 M^4-42315 a M^6+12600 M^8) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(22579200 M^14 \[Pi]^4)+1/(30105600 M^14 \[Pi]^4) G8\[Pi] (2 (6840 a^4-24430 a^3 M^2+32424 a^2 M^4-19005 a M^6+4200 M^8) Subscript[g, 3]+(3960 a^4-10430 a^3 M^2+6888 a^2 M^4+1995 a M^6-2520 M^8) Subscript[\[Beta]2, 0]-140 (36 a^4-154 a^3 M^2+252 a^2 M^4-189 a M^6+56 M^8) Subscript[\[Beta]3, 1])+(G8\[Pi]^2 (70 a^3 M^2 (273 \[Alpha]2^2-200 \[Alpha]4)-168 a^2 M^4 (63 \[Alpha]2^2-152 \[Alpha]4)-360 a^4 (21 \[Alpha]2^2-8 \[Alpha]4)+840 M^8 (7 \[Alpha]2^2+8 \[Alpha]4)-105 a M^6 (63 \[Alpha]2^2+200 \[Alpha]4)))/(481689600 M^14 \[Pi]^4);
CSDROneLoop[10,6]=1/(2980454400 M^24 \[Pi]^4) G8\[Pi]^2 (3 (-799260 a^5+518280 a^4 M^2+6008772 a^3 M^4-13173160 a^2 M^6+10250625 a M^8-2806320 M^10)-1/a^7 35 (-a M^2 (7560 a^10-15876 a^9 M^2-2520 a^8 M^4+22575 a^7 M^6-9660 a^6 M^8-3500 a^5 M^10+1560 a^4 M^12-675 a^3 M^14+400 a^2 M^16-150 a M^18+300 M^20)+30 (2772 a^12-9576 a^11 M^2+13860 a^10 M^4-15400 a^9 M^6+17325 a^8 M^8-12672 a^7 M^10+3696 a^6 M^12-5 M^24) Log[-((-a+M^2)/a)]+30 M^2 (-a+M^2)^4 Sqrt[(3 a+M^2)/(-a+M^2)] (1512 a^7-3276 a^6 M^2+105 a^4 M^6+30 a^3 M^8+30 a^2 M^10+10 a M^12+5 M^14) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]))+1/(3973939200 M^22 \[Pi]^4) G8\[Pi] (165 G8\[Pi] (1008 a^5-3612 a^4 M^2+4312 a^3 M^4-1323 a^2 M^6-888 a M^8+504 M^10) \[Alpha]2-8 (453600 a^5-2519748 a^4 M^2+5584040 a^3 M^4-6185025 a^2 M^6+3433320 a M^8-766920 M^10) Subscript[g, 2])+((-4752 a^5+24760 a^4 M^2-51975 a^3 M^4+55080 a^2 M^6-29580 a M^8+6480 M^10) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(19353600 M^20 \[Pi]^4)+1/(25804800 M^20 \[Pi]^4) G8\[Pi] ((-8208 a^5+37040 a^4 M^2-66150 a^3 M^4+58320 a^2 M^6-25320 a M^8+4320 M^10) Subscript[g, 3]+(-2376 a^5+8600 a^4 M^2-10395 a^3 M^4+3240 a^2 M^6+2220 a M^8-1296 M^10) Subscript[\[Beta]2, 0]+8 (378 a^5-1960 a^4 M^2+4095 a^3 M^4-4320 a^2 M^6+2310 a M^8-504 M^10) Subscript[\[Beta]3, 1])+(G8\[Pi]^2 (-40 a^4 M^2 (399 \[Alpha]2^2-248 \[Alpha]4)+945 a^3 M^4 (19 \[Alpha]2^2-24 \[Alpha]4)-3240 a^2 M^6 (\[Alpha]2^2-8 \[Alpha]4)+216 a^5 (21 \[Alpha]2^2-8 \[Alpha]4)+432 M^10 (7 \[Alpha]2^2+8 \[Alpha]4)-60 a M^8 (105 \[Alpha]2^2+248 \[Alpha]4)))/(412876800 M^20 \[Pi]^4);
CSDROneLoop[2,8]=1/(20643840 a^2 \[Pi]^6) G8\[Pi]^2 (-2 a (-1498 a^2 M^2-291 a M^4-420 M^6-980 a^3 \[Pi]^2)+(-3001 a^4-1680 a^3 M^2-1260 a^2 M^4+840 a M^6+420 M^8) Log[-((-a+M^2)/a)]-1470 a^4 Log[-((-a+M^2)/a)]^2-420 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (4 a^3-3 a^2 M^2+M^6) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+4410 a^4 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2)+((6 a^3 M^2+3 a^2 M^4+464 a M^6-234 M^8+6 a^4 Log[1-M^2/a]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(92897280 \[Pi]^6)+(G8\[Pi] (10 G8\[Pi] \[Alpha]2 (29 a^2 M^2-11 a M^4-8 M^6+29 a^3 Log[1-M^2/a])+3 (82 a^2 M^2+899 a M^4-436 M^6+82 a^3 Log[1-M^2/a]) Subscript[g, 2]))/(92897280 \[Pi]^6)+(G8\[Pi] (-3 (246 a^3 M^2+123 a^2 M^4-632 a M^6+234 M^8+246 a^4 Log[1-M^2/a]) Subscript[g, 3]-20 (174 a^3 M^2+87 a^2 M^4-44 a M^6-36 M^8+174 a^4 Log[1-M^2/a]) Subscript[\[Beta]2, 0]+2430 M^6 (-2 a+M^2) Subscript[\[Beta]3, 1]))/(557383680 \[Pi]^6)+(G8\[Pi]^2 (6 a^3 M^2 (74 \[Alpha]2^2+9 \[Alpha]4)+3 a^2 M^4 (74 \[Alpha]2^2+9 \[Alpha]4)-9 M^8 (13 \[Alpha]2^2+18 \[Alpha]4)+2 a M^6 (-31 \[Alpha]2^2+144 \[Alpha]4)+6 a^4 (74 \[Alpha]2^2+9 \[Alpha]4) Log[1-M^2/a]))/(668860416 \[Pi]^6);
CSDROneLoop[4,8]=1/(41287680 a^2 M^4 \[Pi]^6) G8\[Pi]^2 (420 (3 a^4-4 a^3 M^2-7 a^2 M^4+4 a M^6+4 M^8) Log[-((-a+M^2)/a)]+420 Sqrt[(3 a+M^2)/(-a+M^2)] (3 a^4-2 a^3 M^2-a^2 M^4+4 a M^6-4 M^8) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+5040 a^2 M^4 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-a (-5997 a^3-536 a^2 M^2-3360 M^6+5040 a M^4 Log[-(a/M^2)]^2+10080 a M^4 PolyLog[2,a/M^2]))+((194 a M^2-39 M^4) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(7741440 \[Pi]^6)-(G8\[Pi] (5 G8\[Pi] (17 a^2+8 M^4) \[Alpha]2+(-858 a^2+654 M^4) Subscript[g, 2]))/(15482880 M^2 \[Pi]^6)-(G8\[Pi] M^2 ((-708 a+117 M^2) Subscript[g, 3]+20 (a-6 M^2) Subscript[\[Beta]2, 0]+405 (5 a-M^2) Subscript[\[Beta]3, 1]))/(46448640 \[Pi]^6)+(G8\[Pi]^2 (-3 M^4 (13 \[Alpha]2^2+18 \[Alpha]4)+a M^2 (47 \[Alpha]2^2+252 \[Alpha]4)))/(111476736 \[Pi]^6);
CSDROneLoop[6,8]=1/(1238630400 a^2 M^10 \[Pi]^6) G8\[Pi]^2 (-a (71964 a^4-74595 a^3 M^2+6640 a^2 M^4-191460 a M^6+351960 M^8)+50400 M^10 Log[-(a/M^2)]^2+420 (-36 a^5+75 a^4 M^2-280 a^3 M^4+420 a^2 M^6+120 a M^8-299 M^10) Log[-((-a+M^2)/a)]+420 Sqrt[(3 a+M^2)/(-a+M^2)] (-36 a^5+69 a^4 M^2-30 a^3 M^4+176 a^2 M^6-478 a M^8+299 M^10) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-50400 M^10 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2+100800 M^10 PolyLog[2,a/M^2])-(a (154 a^2-619 a M^2+1088 M^4) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(30965760 M^6 \[Pi]^6)+(G8\[Pi] (5 G8\[Pi] (153 a^3-196 a^2 M^2-156 a M^4+288 M^6) \[Alpha]2-6 (1287 a^3-4822 a^2 M^2+6621 a M^4-3924 M^6) Subscript[g, 2]))/(557383680 M^8 \[Pi]^6)+(a G8\[Pi] (-3 (238 a^2-829 a M^2+1256 M^4) Subscript[g, 3]-20 (34 a^2-49 a M^2-52 M^4) Subscript[\[Beta]2, 0]+1620 (a^2-4 a M^2+7 M^4) Subscript[\[Beta]3, 1]))/(185794560 M^6 \[Pi]^6)+(a G8\[Pi]^2 (10 a^2 (7 \[Alpha]2^2-9 \[Alpha]4)-10 M^4 (25 \[Alpha]2^2+72 \[Alpha]4)+a M^2 (-58 \[Alpha]2^2+387 \[Alpha]4)))/(222953472 M^6 \[Pi]^6);
CSDROneLoop[8,8]=1/(17340825600 a^4 M^16 \[Pi]^6) G8\[Pi]^2 (-a (-629685 a^7+1293720 a^6 M^2-689780 a^5 M^4+956592 a^4 M^6-2082150 a^3 M^8+1221920 a^2 M^10+70980 a M^12-141960 M^14)+420 (-a+M^2)^3 (-315 a^5+15 a^4 M^2-1670 a^3 M^4-666 a^2 M^6+507 a M^8+169 M^10) Log[-((-a+M^2)/a)]+420 (-a+M^2)^3 Sqrt[(3 a+M^2)/(-a+M^2)] (-315 a^5-15 a^4 M^2+1004 a^2 M^6-169 a M^8-169 M^10) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))])+((462 a^4-2040 a^3 M^2+3489 a^2 M^4-2800 a M^6+936 M^8) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(185794560 M^12 \[Pi]^6)+(G8\[Pi] (-10 G8\[Pi] (1530 a^4-3500 a^3 M^2+966 a^2 M^4+2625 a M^6-1680 M^8) \[Alpha]2+3 (51480 a^4-228830 a^3 M^2+387912 a^2 M^4-300405 a M^6+91560 M^8) Subscript[g, 2]))/(19508428800 M^14 \[Pi]^6)+1/(5573836800 M^12 \[Pi]^6) G8\[Pi] (3 (3570 a^4-14232 a^3 M^2+21855 a^2 M^4-15680 a M^6+4680 M^8) Subscript[g, 3]+100 (102 a^4-240 a^3 M^2+69 a^2 M^4+200 a M^6-144 M^8) Subscript[\[Beta]2, 0]-2430 (10 a^4-44 a^3 M^2+75 a^2 M^4-60 a M^6+20 M^8) Subscript[\[Beta]3, 1])+(G8\[Pi]^2 (12 a^3 M^2 (163 \[Alpha]2^2-522 \[Alpha]4)-150 a^4 (7 \[Alpha]2^2-9 \[Alpha]4)+180 M^8 (13 \[Alpha]2^2+18 \[Alpha]4)-20 a M^6 (203 \[Alpha]2^2+468 \[Alpha]4)+15 a^2 M^4 (67 \[Alpha]2^2+747 \[Alpha]4)))/(6688604160 M^12 \[Pi]^6);
CSDROneLoop[10,8]=1/(190749081600 a^6 M^22 \[Pi]^6) G8\[Pi]^2 (-a (5037480 a^10-15423492 a^9 M^2+15862280 a^8 M^4-11649015 a^7 M^6+19261560 a^6 M^8-20404440 a^5 M^10+7276752 a^4 M^12+209790 a^3 M^14-124320 a^2 M^16+46620 a M^18-93240 M^20)+1260 (-a+M^2)^4 (-840 a^7+28 a^6 M^2-4088 a^5 M^4-1785 a^4 M^6+740 a^3 M^8+370 a^2 M^10+148 a M^12+37 M^14) Log[-((-a+M^2)/a)]+1260 (-a+M^2)^4 Sqrt[(3 a+M^2)/(-a+M^2)] (-840 a^7-28 a^6 M^2+2303 a^4 M^6-222 a^3 M^8-222 a^2 M^10-74 a M^12-37 M^14) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))])+((-21560 a^5+113505 a^4 M^2-241560 a^3 M^4+260820 a^2 M^6-143808 a M^8+32760 M^10) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(13005619200 M^18 \[Pi]^6)+1/(117050572800 M^20 \[Pi]^6) G8\[Pi] (5 G8\[Pi] (12852 a^5-42280 a^4 M^2+38745 a^3 M^4+9720 a^2 M^6-31080 a M^8+12096 M^10) \[Alpha]2+(-648648 a^5+3466680 a^4 M^2-7453215 a^3 M^4+8077320 a^2 M^6-4428900 a M^8+988848 M^10) Subscript[g, 2])+1/(15606743040 M^18 \[Pi]^6) G8\[Pi] (-3 (6664 a^5-32403 a^4 M^2+63432 a^3 M^4-62748 a^2 M^6+31584 a M^8-6552 M^10) Subscript[g, 3]-4 (4760 a^5-15855 a^4 M^2+14760 a^3 M^4+3780 a^2 M^6-12432 a M^8+5040 M^10) Subscript[\[Beta]2, 0]+324 (140 a^5-735 a^4 M^2+1560 a^3 M^4-1680 a^2 M^6+924 a M^8-210 M^10) Subscript[\[Beta]3, 1])+(G8\[Pi]^2 (-105 a^4 M^2 (268 \[Alpha]2^2-657 \[Alpha]4)+360 a^3 M^4 (32 \[Alpha]2^2-423 \[Alpha]4)+1400 a^5 (7 \[Alpha]2^2-9 \[Alpha]4)+18900 a^2 M^6 (2 \[Alpha]2^2+9 \[Alpha]4)+1260 M^10 (13 \[Alpha]2^2+18 \[Alpha]4)-168 a M^8 (281 \[Alpha]2^2+576 \[Alpha]4)))/(93640458240 M^18 \[Pi]^6);
CSDROneLoop[2,10]=1/(32699842560 a^3 \[Pi]^8) G8\[Pi]^2 (-4 a (2379 a^4 M^2+3606 a^3 M^4+2884 a^2 M^6-3465 a M^8-1386 M^10-6237 a^5 \[Pi]^2)-6 (1586 a^6+6237 a^5 M^2+4158 a^4 M^4+2310 a^3 M^6+693 a^2 M^8-1386 a M^10-462 M^12) Log[-((-a+M^2)/a)]-18711 a^6 Log[-((-a+M^2)/a)]^2+1386 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (-27 a^5+18 a^4 M^2+7 a^2 M^6-2 a M^8-2 M^10) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+56133 a^6 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2)+((6 a^4 M^2+3 a^3 M^4+2 a^2 M^6+537 a M^8-288 M^10+6 a^5 Log[1-M^2/a]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(32699842560 \[Pi]^8)+(G8\[Pi] M^6 ((a (6 a^2 M^2+3 a M^4-4 M^6+6 a^3 Log[1-M^2/a]) (1953 G8\[Pi] \[Alpha]2+512 Subscript[g, 2]))/M^6+6 a (525 G8\[Pi] \[Alpha]2+3616 Subscript[g, 2])+6 (a-M^2) (525 G8\[Pi] \[Alpha]2+3616 Subscript[g, 2])))/(523197480960 \[Pi]^8)-1/(1307993702400 \[Pi]^8) G8\[Pi] (80 (48 a^4 M^2+24 a^3 M^4+16 a^2 M^6-159 a M^8+72 M^10+48 a^5 Log[1-M^2/a]) Subscript[g, 3]+63 (5 (186 a^4 M^2+93 a^3 M^4+62 a^2 M^6-18 a M^8-40 M^10+186 a^5 Log[1-M^2/a]) Subscript[\[Beta]2, 0]+88 M^8 (15 a-8 M^2) Subscript[\[Beta]3, 1]))+(G8\[Pi]^2 (-24 M^10 (21 \[Alpha]2^2+32 \[Alpha]4)+6 a^4 M^2 (285 \[Alpha]2^2+32 \[Alpha]4)+3 a^3 M^4 (285 \[Alpha]2^2+32 \[Alpha]4)+2 a^2 M^6 (285 \[Alpha]2^2+32 \[Alpha]4)+6 a M^8 (15 \[Alpha]2^2+224 \[Alpha]4)+6 a^5 (285 \[Alpha]2^2+32 \[Alpha]4) Log[1-M^2/a]))/(398626652160 \[Pi]^8);
CSDROneLoop[4,10]=-(1/(5449973760 a^3 M^2 \[Pi]^8)) G8\[Pi]^2 (-693 (-3 a^5+13 a^4 M^2-6 a^3 M^4-7 a^2 M^6+2 a M^8+M^10) Log[-((-a+M^2)/a)]+693 Sqrt[(3 a+M^2)/(-a+M^2)] (-3 a^5+3 a^4 M^2+6 a^3 M^4-7 a^2 M^6+M^10) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-693 a^4 M^2 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-a (9252 a^4-10388 a^2 M^4+2079 a M^6+1386 M^8-693 a^3 M^2 Log[-(a/M^2)]^2-1386 a^3 M^2 PolyLog[2,a/M^2]))-((357 a^2 M^2-299 a M^4+80 M^6) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(5449973760 \[Pi]^8)-(G8\[Pi] M^2 (-96 a (7 G8\[Pi] \[Alpha]2+183 Subscript[g, 2])+M^2 (525 G8\[Pi] \[Alpha]2+3616 Subscript[g, 2])))/(43599790080 \[Pi]^8)+(G8\[Pi] M^2 (-16 (114 a^2-83 a M^2+20 M^4) Subscript[g, 3]-7 (387 a^2+96 a M^2-100 M^4) Subscript[\[Beta]2, 0]+616 (18 a^2-15 a M^2+4 M^4) Subscript[\[Beta]3, 1]))/(43599790080 \[Pi]^8)+(G8\[Pi]^2 (27 a^2 M^2 (25 \[Alpha]2^2-96 \[Alpha]4)+144 a M^4 (5 \[Alpha]2^2+16 \[Alpha]4)-20 M^6 (21 \[Alpha]2^2+32 \[Alpha]4)))/(199313326080 \[Pi]^8);
CSDROneLoop[6,10]=-(1/(21799895040 a^3 M^8 \[Pi]^8)) G8\[Pi]^2 (-231 (9 a^6-20 a^5 M^2-24 a^4 M^4-96 a^3 M^6+83 a^2 M^8+24 a M^10+24 M^12) Log[-((-a+M^2)/a)]+231 Sqrt[(3 a+M^2)/(-a+M^2)] (9 a^6-18 a^5 M^2+44 a^4 M^4-166 a^3 M^6+131 a^2 M^8-24 a M^10+24 M^12) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-27720 a^2 M^8 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-a (-9252 a^5+13616 a^4 M^2-36325 a^3 M^4+107618 a^2 M^6+5544 a M^8+11088 M^10-27720 a M^8 Log[-(a/M^2)]^2-55440 a M^8 PolyLog[2,a/M^2]))-((357 a^3-1910 a^2 M^2+480 M^6) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(10899947520 M^4 \[Pi]^8)+(a G8\[Pi] (21 G8\[Pi] (86 a^2-65 a M^2-328 M^4) \[Alpha]2-128 (105 a^2-432 a M^2+775 M^4) Subscript[g, 2]))/(174399160320 M^6 \[Pi]^8)+(G8\[Pi] (-32 (57 a^3-280 a^2 M^2+60 M^6) Subscript[g, 3]+(-2709 a^3+2730 a^2 M^2+4200 M^6) Subscript[\[Beta]2, 0]+3696 (3 a^3-16 a^2 M^2+4 M^6) Subscript[\[Beta]3, 1]))/(87199580160 M^4 \[Pi]^8)+(G8\[Pi]^2 (9 a^3 (25 \[Alpha]2^2-96 \[Alpha]4)-40 M^6 (21 \[Alpha]2^2+32 \[Alpha]4)+30 a^2 M^2 (17 \[Alpha]2^2+160 \[Alpha]4)))/(132875550720 M^4 \[Pi]^8);
CSDROneLoop[8,10]=-(1/(2288988979200 a^3 M^14 \[Pi]^8)) G8\[Pi]^2 (-a (555120 a^6-1362480 a^5 M^2+2390388 a^4 M^4-4488099 a^3 M^6+3429832 a^2 M^8+1854468 a M^10-4291056 M^12)-582120 M^14 Log[-(a/M^2)]^2-2772 (-45 a^7+140 a^6 M^2-21 a^5 M^4+105 a^4 M^6-980 a^3 M^8+1155 a^2 M^10+210 a M^12-564 M^14) Log[-((-a+M^2)/a)]+2772 Sqrt[(3 a+M^2)/(-a+M^2)] (-45 a^7+135 a^6 M^2-259 a^5 M^4+596 a^4 M^6-730 a^3 M^8-51 a^2 M^10+918 a M^12-564 M^14) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+582120 M^14 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-1164240 M^14 PolyLog[2,a/M^2])+((1071 a^4-4920 a^3 M^2+8965 a^2 M^4-8085 a M^6+3600 M^8) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(81749606400 M^10 \[Pi]^8)+(G8\[Pi] (-63 G8\[Pi] (430 a^4-776 a^3 M^2-495 a^2 M^4+1760 a M^6-1000 M^8) \[Alpha]2+64 (3150 a^4-14148 a^3 M^2+24585 a^2 M^4-20020 a M^6+6780 M^8) Subscript[g, 2]))/(5231974809600 M^12 \[Pi]^8)+1/(1307993702400 M^10 \[Pi]^8) G8\[Pi] (16 (684 a^4-2955 a^3 M^2+5060 a^2 M^4-4290 a M^6+1800 M^8) Subscript[g, 3]+63 ((258 a^4-485 a^3 M^2-330 a^2 M^4+1320 a M^6-1000 M^8) Subscript[\[Beta]2, 0]-88 (12 a^4-55 a^3 M^2+100 a^2 M^4-90 a M^6+40 M^8) Subscript[\[Beta]3, 1]))+(G8\[Pi]^2 (-54 a^4 (25 \[Alpha]2^2-96 \[Alpha]4)-1320 a M^6 (15 \[Alpha]2^2+32 \[Alpha]4)+600 M^8 (21 \[Alpha]2^2+32 \[Alpha]4)+110 a^2 M^4 (105 \[Alpha]2^2+416 \[Alpha]4)-45 a^3 M^2 (5 \[Alpha]2^2+544 \[Alpha]4)))/(1993133260800 M^10 \[Pi]^8);
CSDROneLoop[10,10]=-(1/(45779779584000 a^5 M^20 \[Pi]^8)) G8\[Pi]^2 (-a (-7771680 a^9+26801600 a^8 M^2-50335530 a^7 M^4+84752580 a^6 M^6-92459500 a^5 M^8+28238616 a^4 M^10+30259845 a^3 M^12-20518960 a^2 M^14-1037190 a M^16+2074380 M^18)-2310 (-a+M^2)^4 (756 a^6-56 a^5 M^2-1925 a^4 M^4-6140 a^3 M^6-550 a^2 M^8+1796 a M^10+449 M^12) Log[-((-a+M^2)/a)]+2310 (-a+M^2)^4 Sqrt[(3 a+M^2)/(-a+M^2)] (756 a^6+1869 a^4 M^4-2346 a^3 M^6-2346 a^2 M^8+898 a M^10+449 M^12) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))])+((-12495 a^5+66760 a^4 M^2-144900 a^3 M^4+160776 a^2 M^6-92260 a M^8+22400 M^10) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(1525992652800 M^16 \[Pi]^8)+1/(24415882444800 M^18 \[Pi]^8) G8\[Pi] (7 G8\[Pi] (12040 a^5-33915 a^4 M^2+11400 a^3 M^4+50820 a^2 M^6-61152 a M^8+21000 M^10) \[Alpha]2-128 (4900 a^5-26145 a^4 M^2+56360 a^3 M^4-61600 a^2 M^6+34356 a M^8-7910 M^10) Subscript[g, 2])+1/(12207941222400 M^16 \[Pi]^8) G8\[Pi] (-32 (1995 a^5-10160 a^4 M^2+21000 a^3 M^4-22176 a^2 M^6+12110 a M^8-2800 M^10) Subscript[g, 3]-7 (13545 a^5-38760 a^4 M^2+13300 a^3 M^4+60984 a^2 M^6-76440 a M^8+28000 M^10) Subscript[\[Beta]2, 0]+8624 (45 a^5-240 a^4 M^2+520 a^3 M^4-576 a^2 M^6+330 a M^8-80 M^10) Subscript[\[Beta]3, 1])+1/(55807731302400 M^16 \[Pi]^8) G8\[Pi]^2 (-360 a^4 M^2 (65 \[Alpha]2^2-1376 \[Alpha]4)+945 a^5 (25 \[Alpha]2^2-96 \[Alpha]4)+5600 M^10 (21 \[Alpha]2^2+32 \[Alpha]4)+5544 a^2 M^6 (75 \[Alpha]2^2+224 \[Alpha]4)-2520 a M^8 (145 \[Alpha]2^2+288 \[Alpha]4)-700 a^3 M^4 (237 \[Alpha]2^2+1568 \[Alpha]4));
CSDROneLoop[2,12]=1/(272062690099200 a^4 \[Pi]^10) G8\[Pi]^2 (-a (54822 a^6 M^2+1726251 a^5 M^4+1053322 a^4 M^6+857895 a^3 M^8-540540 a M^12-154440 M^14-1132560 a^7 \[Pi]^2)+6 (-9137 a^8-283140 a^7 M^2-141570 a^6 M^4-145860 a^5 M^6-102960 a^4 M^8-102960 a^3 M^10+8580 a^2 M^12+51480 a M^14+12870 M^16) Log[-((-a+M^2)/a)]-849420 a^8 Log[-((-a+M^2)/a)]^2+25740 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (-66 a^7+33 a^6 M^2+10 a^4 M^6+10 a^3 M^8+10 a^2 M^10-6 a M^12-3 M^14) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+2548260 a^8 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2)+((60 a^5 M^2+30 a^4 M^4+20 a^3 M^6+15 a^2 M^8+6132 a M^10-3420 M^12+60 a^6 Log[1-M^2/a]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(136031345049600 \[Pi]^10)+(G8\[Pi] M^8 ((4 a (6 a^3 M^2+3 a^2 M^4+2 a M^6-3 M^8+6 a^4 Log[1-M^2/a]) (204 G8\[Pi] \[Alpha]2+23 Subscript[g, 2]))/M^8+21 a (54 G8\[Pi] \[Alpha]2+203 Subscript[g, 2])+24 (a-M^2) (54 G8\[Pi] \[Alpha]2+203 Subscript[g, 2])))/(45343781683200 \[Pi]^10)-1/(226718908416000 \[Pi]^10) G8\[Pi] ((1380 a^5 M^2+690 a^4 M^4+460 a^3 M^6+345 a^2 M^8-5682 a M^10+2850 M^12+1380 a^6 Log[1-M^2/a]) Subscript[g, 3]+48 (1020 a^5 M^2+510 a^4 M^4+340 a^3 M^6+255 a^2 M^8-3 a M^10-225 M^12+1020 a^6 Log[1-M^2/a]) Subscript[\[Beta]2, 0]+7800 M^10 (9 a-5 M^2) Subscript[\[Beta]3, 1])+1/(755729694720000 \[Pi]^10) G8\[Pi]^2 (60 a^5 M^2 (243 \[Alpha]2^2+25 \[Alpha]4)+30 a^4 M^4 (243 \[Alpha]2^2+25 \[Alpha]4)+20 a^3 M^6 (243 \[Alpha]2^2+25 \[Alpha]4)+15 a^2 M^8 (243 \[Alpha]2^2+25 \[Alpha]4)-150 M^12 (31 \[Alpha]2^2+50 \[Alpha]4)+6 a M^10 (423 \[Alpha]2^2+2150 \[Alpha]4)+60 a^6 (243 \[Alpha]2^2+25 \[Alpha]4) Log[1-M^2/a]);
CSDROneLoop[4,12]=1/(45343781683200 a^4 \[Pi]^10) G8\[Pi]^2 (8580 (20 a^6-3 a^5 M^2+6 a^4 M^4-22 a^3 M^6-9 a^2 M^8+6 a M^10+2 M^12) Log[-((-a+M^2)/a)]+8580 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (-3 a^5-6 a^4 M^2+13 a^2 M^6-2 a M^8-2 M^10) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-77220 a^6 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-a (-71009 a^4 M^2+255935 a^3 M^4+160160 a^2 M^6-85800 a M^8-34320 M^10-77220 a^5 Log[-(a/M^2)]^2-154440 a^5 PolyLog[2,a/M^2]))-((1530 a^2 M^4-1706 a M^6+513 M^8) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(13603134504960 \[Pi]^10)-(G8\[Pi] M^2 (-18 G8\[Pi] (138 a^2+89 a M^2-60 M^4) \[Alpha]2+(17442 a^2-14949 a M^2+4060 M^4) Subscript[g, 2]))/(22671890841600 \[Pi]^10)+(G8\[Pi] M^4 ((-2979 a^2+3034 a M^2-855 M^4) Subscript[g, 3]-24 (207 a^2+178 a M^2-135 M^4) Subscript[\[Beta]2, 0]+3900 (9 a^2-10 a M^2+3 M^4) Subscript[\[Beta]3, 1]))/(45343781683200 \[Pi]^10)+(G8\[Pi]^2 (63 a^2 M^4 (3 \[Alpha]2^2-100 \[Alpha]4)-45 M^8 (31 \[Alpha]2^2+50 \[Alpha]4)+2 a M^6 (1353 \[Alpha]2^2+3650 \[Alpha]4)))/(151145938944000 \[Pi]^10);
CSDROneLoop[6,12]=1/(90687563366400 a^4 M^6 \[Pi]^10) G8\[Pi]^2 (-25740 (-4 a^7+7 a^6 M^2-10 a^5 M^4-29 a^4 M^6+20 a^3 M^8+22 a^2 M^10-4 a M^12-2 M^14) Log[-((-a+M^2)/a)]-25740 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (3 a^6+4 a^5 M^2-7 a^4 M^4+20 a^3 M^6-22 a^2 M^8+2 M^12) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-669240 a^4 M^6 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-a (32504 a^6+103315 a^5 M^2+908358 a^4 M^4+1098240 a^2 M^8-154440 a M^10-102960 M^12-669240 a^3 M^6 Log[-(a/M^2)]^2-1338480 a^3 M^6 PolyLog[2,a/M^2]))-((510 a^3-1195 a M^4+171 M^6) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(2267189084160 M^2 \[Pi]^10)-(G8\[Pi] (-9 a^3 (46 G8\[Pi] \[Alpha]2-323 Subscript[g, 2])+20 M^6 (54 G8\[Pi] \[Alpha]2+203 Subscript[g, 2])-60 a^2 M^2 (4 G8\[Pi] \[Alpha]2+263 Subscript[g, 2])))/(7557296947200 M^4 \[Pi]^10)+(G8\[Pi] ((-993 a^3+2087 a M^4-285 M^6) Subscript[g, 3]-24 (69 a^3+179 a M^4-45 M^6) Subscript[\[Beta]2, 0]+3900 (3 a^3-7 a M^4+M^6) Subscript[\[Beta]3, 1]))/(7557296947200 M^2 \[Pi]^10)+(G8\[Pi]^2 (21 a^3 (3 \[Alpha]2^2-100 \[Alpha]4)-15 M^6 (31 \[Alpha]2^2+50 \[Alpha]4)+a M^4 (2283 \[Alpha]2^2+5150 \[Alpha]4)))/(25190989824000 M^2 \[Pi]^10);
CSDROneLoop[8,12]=1/(680156725248000 a^4 M^12 \[Pi]^10) G8\[Pi]^2 (-25740 (15 a^8-39 a^7 M^2+45 a^6 M^4-155 a^5 M^6+270 a^4 M^8+180 a^3 M^10-256 a^2 M^12-30 a M^14-30 M^16) Log[-((-a+M^2)/a)]-25740 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (-9 a^7+6 a^6 M^2+15 a^5 M^4+124 a^4 M^6-452 a^3 M^8+316 a^2 M^10-30 a M^12+30 M^14) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]+5405400 a^2 M^12 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2-a (-121890 a^7-86457 a^6 M^2-1586010 a^5 M^4+2659505 a^4 M^6+8928015 a^3 M^8-25276680 a^2 M^10-772200 a M^12-1544400 M^14+5405400 a M^12 Log[-(a/M^2)]^2+10810800 a M^12 PolyLog[2,a/M^2]))+(a (765 a^3-3746 a^2 M^2+7674 a M^4-9222 M^6) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(13603134504960 M^8 \[Pi]^10)+(G8\[Pi] (-6 G8\[Pi] (828 a^4-735 a^3 M^2-3980 a^2 M^4+8070 a M^6-5400 M^8) \[Alpha]2+(34884 a^4-161955 a^3 M^2+298060 a^2 M^4-271290 a M^6+121800 M^8) Subscript[g, 2]))/(226718908416000 M^10 \[Pi]^10)+(a G8\[Pi] ((2979 a^3-14012 a^2 M^2+27582 a M^4-31884 M^6) Subscript[g, 3]+24 (207 a^3-196 a^2 M^2-1194 a M^4+3228 M^6) Subscript[\[Beta]2, 0]-3900 (9 a^3-44 a^2 M^2+90 a M^4-108 M^6) Subscript[\[Beta]3, 1]))/(90687563366400 M^8 \[Pi]^10)-(a G8\[Pi]^2 (63 a^3 (3 \[Alpha]2^2-100 \[Alpha]4)+84 M^6 (459 \[Alpha]2^2+950 \[Alpha]4)+4 a^2 M^2 (1227 \[Alpha]2^2+7850 \[Alpha]4)-6 a M^4 (3573 \[Alpha]2^2+10900 \[Alpha]4)))/(302291877888000 M^8 \[Pi]^10);
CSDROneLoop[10,12]=1/(38088776613888000 a^4 M^18 \[Pi]^10) G8\[Pi]^2 (-a (4550560 a^8-2994285 a^7 M^2+50743200 a^6 M^4-138121620 a^5 M^6-90962808 a^4 M^8+522764070 a^3 M^10-393238560 a^2 M^12-146228940 a M^14+335701080 M^16)+43243200 M^18 Log[-(a/M^2)]^2-25740 (-560 a^9+1995 a^8 M^2-3000 a^7 M^4+6020 a^6 M^6-11256 a^5 M^8+5040 a^4 M^10+11200 a^3 M^12-12600 a^2 M^14-1680 a M^16+4841 M^18) Log[-((-a+M^2)/a)]-25740 M^2 Sqrt[(3 a+M^2)/(-a+M^2)] (315 a^8-570 a^7 M^2-180 a^6 M^4-2226 a^5 M^6+10494 a^4 M^8-12630 a^3 M^10+1636 a^2 M^12+8002 a M^14-4841 M^16) Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]-43243200 M^18 Log[-((1+Sqrt[(3 a+M^2)/(-a+M^2)])/(-1+Sqrt[(3 a+M^2)/(-a+M^2)]))]^2+86486400 M^18 PolyLog[2,a/M^2])+((-30600 a^5+166810 a^4 M^2-372204 a^3 M^4+429975 a^2 M^6-263060 a M^8+71820 M^10) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(952219415347200 M^14 \[Pi]^10)+1/(3174064717824000 M^16 \[Pi]^10) G8\[Pi] (18 G8\[Pi] (2415 a^5-4720 a^4 M^2-7000 a^3 M^4+26208 a^2 M^6-25130 a M^8+8400 M^10) \[Alpha]2+(-305235 a^5+1644480 a^4 M^2-3598000 a^3 M^4+4022928 a^2 M^6-2325330 a M^8+568400 M^10) Subscript[g, 2])+1/(317406471782400 M^14 \[Pi]^10) G8\[Pi] ((-5958 a^5+31472 a^4 M^2-68040 a^3 M^4+76167 a^2 M^6-45178 a M^8+11970 M^10) Subscript[g, 3]-48 (207 a^5-413 a^4 M^2-630 a^3 M^4+2457 a^2 M^6-2513 a M^8+945 M^10) Subscript[\[Beta]2, 0]+1560 (45 a^5-245 a^4 M^2+546 a^3 M^4-630 a^2 M^6+385 a M^8-105 M^10) Subscript[\[Beta]3, 1])+(G8\[Pi]^2 (18 a^5 (3 \[Alpha]2^2-100 \[Alpha]4)+90 M^10 (31 \[Alpha]2^2+50 \[Alpha]4)+351 a^2 M^6 (29 \[Alpha]2^2+75 \[Alpha]4)-180 a^3 M^4 (32 \[Alpha]2^2+125 \[Alpha]4)+2 a^4 M^2 (582 \[Alpha]2^2+4975 \[Alpha]4)-2 a M^8 (4143 \[Alpha]2^2+8150 \[Alpha]4)))/(151145938944000 M^14 \[Pi]^10);


(* ::Input::Initialization:: *)
FixedtOneLoop[2,4]=-((G8\[Pi]^2 (4 M^8+8 M^6 t-2 M^4 t^2-7 M^2 t^3-2 t^4+2 M^2 t (M^2+t)^2 Log[-(t/M^2)]-4 M^2 t (M^2+t)^2 Log[(M^2+t)/M^2]))/(16 M^2 \[Pi]^2 t (M^2+t)^2 \[Epsilon]IR))+1/(960 M^4 \[Pi]^2 t (M^2+t)^2) G8\[Pi]^2 (140 M^8 \[Pi]^2 t-660 M^6 t^2+280 M^6 \[Pi]^2 t^2-767 M^4 t^3+140 M^4 \[Pi]^2 t^3-137 M^2 t^4+240 M^10 Log[-(t/M^2)]+197 M^8 t Log[-(t/M^2)]-566 M^6 t^2 Log[-(t/M^2)]-583 M^4 t^3 Log[-(t/M^2)]-120 M^2 t^4 Log[-(t/M^2)]-60 t^5 Log[-(t/M^2)]+240 M^8 t Log[-(t/M^2)]^2+480 M^6 t^2 Log[-(t/M^2)]^2+240 M^4 t^3 Log[-(t/M^2)]^2+617 M^8 t Log[(M^2+t)/M^2]+1234 M^6 t^2 Log[(M^2+t)/M^2]+1097 M^4 t^3 Log[(M^2+t)/M^2]+480 M^2 t^4 Log[(M^2+t)/M^2]+60 t^5 Log[(M^2+t)/M^2]-240 M^8 t Log[-(t/M^2)] Log[(M^2+t)/M^2]-480 M^6 t^2 Log[-(t/M^2)] Log[(M^2+t)/M^2]-240 M^4 t^3 Log[-(t/M^2)] Log[(M^2+t)/M^2]+360 M^8 t Log[(M^2+t)/M^2]^2+720 M^6 t^2 Log[(M^2+t)/M^2]^2+360 M^4 t^3 Log[(M^2+t)/M^2]^2+240 M^10 Log[M^2/\[Mu]IR^2]+480 M^8 t Log[M^2/\[Mu]IR^2]-120 M^6 t^2 Log[M^2/\[Mu]IR^2]-420 M^4 t^3 Log[M^2/\[Mu]IR^2]-120 M^2 t^4 Log[M^2/\[Mu]IR^2]+120 M^8 t Log[-(t/M^2)] Log[M^2/\[Mu]IR^2]+240 M^6 t^2 Log[-(t/M^2)] Log[M^2/\[Mu]IR^2]+120 M^4 t^3 Log[-(t/M^2)] Log[M^2/\[Mu]IR^2]-240 M^8 t Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]-480 M^6 t^2 Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]-240 M^4 t^3 Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]+480 M^4 t (M^2+t)^2 PolyLog[2,-(t/M^2)]+960 M^4 t (M^2+t)^2 PolyLog[2,t/(M^2+t)])+(G8\[Pi] (2 M^4+2 M^2 t-t^2+t (M^2+t) Log[-(t/M^2)]+2 t (M^2+t) Log[M^2/(M^2+t)]) Subscript[g, 2])/(4 \[Pi]^2 (M^2+t) \[Epsilon]IR)-1/(240 \[Pi]^2 (M^2+t)) G8\[Pi] (-272 M^4-272 M^2 t+10 M^2 \[Pi]^2 t+76 t^2+10 \[Pi]^2 t^2-181 M^2 t Log[-(t/M^2)]-181 t^2 Log[-(t/M^2)]+30 M^2 t Log[-(t/M^2)]^2+30 t^2 Log[-(t/M^2)]^2+13 M^2 t Log[M^2/(M^2+t)]+13 t^2 Log[M^2/(M^2+t)]-90 M^2 t Log[M^2/(M^2+t)]^2-90 t^2 Log[M^2/(M^2+t)]^2+120 M^4 Log[M^2/\[Mu]IR^2]+120 M^2 t Log[M^2/\[Mu]IR^2]-60 t^2 Log[M^2/\[Mu]IR^2]+60 M^2 t Log[-(t/M^2)] Log[M^2/\[Mu]IR^2]+60 t^2 Log[-(t/M^2)] Log[M^2/\[Mu]IR^2]+120 M^2 t Log[M^2/(M^2+t)] Log[M^2/\[Mu]IR^2]+120 t^2 Log[M^2/(M^2+t)] Log[M^2/\[Mu]IR^2]-60 t (M^2+t) PolyLog[2,-(t/M^2)]-180 t (M^2+t) PolyLog[2,t/(M^2+t)]) Subscript[g, 2]+((-21 M^6+40 M^4 t+61 M^2 t^2-21 t^3-t^2 (M^2+t) Log[-(t/M^2)]+83 t^2 (M^2+t) Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(240 \[Pi]^2 (M^2+t))-(G8\[Pi] (2 M^2 t+t^2 Log[-(t/M^2)]+t^2 Log[M^2/(M^2+t)]) Subscript[g, 3])/(8 \[Pi]^2 \[Epsilon]IR)+1/(480 \[Pi]^2 (M^2+t)) G8\[Pi] (-21 M^6-440 M^4 t-419 M^2 t^2+10 M^2 \[Pi]^2 t^2-21 t^3+10 \[Pi]^2 t^3+30 t^2 (M^2+t) Log[-(t/M^2)]^2-97 M^2 t^2 Log[M^2/(M^2+t)]-97 t^3 Log[M^2/(M^2+t)]-t^2 (M^2+t) Log[-(t/M^2)] (181-60 Log[M^2/\[Mu]IR^2])+120 M^4 t Log[M^2/\[Mu]IR^2]+120 M^2 t^2 Log[M^2/\[Mu]IR^2]+60 M^2 t^2 Log[M^2/(M^2+t)] Log[M^2/\[Mu]IR^2]+60 t^3 Log[M^2/(M^2+t)] Log[M^2/\[Mu]IR^2]+60 t^2 (M^2+t) PolyLog[2,-(t/M^2)]) Subscript[g, 3];
FixedtOneLoop[4,4]=(G8\[Pi]^2 (t (6 M^8+12 M^6 t+14 M^4 t^2+9 M^2 t^3+3 t^4)+6 M^4 (M^2+t)^3 Log[(M^2+t)/M^2]))/(48 M^4 \[Pi]^2 t^2 (M^2+t)^3 \[Epsilon]IR)-1/(5760 M^6 \[Pi]^2 t^2 (M^2+t)^3) G8\[Pi]^2 (-2280 M^10 t-6138 M^8 t^2-4756 M^6 t^3-1227 M^4 t^4-249 M^2 t^5+3000 M^12 Log[(M^2+t)/M^2]+9000 M^10 t Log[(M^2+t)/M^2]+7560 M^8 t^2 Log[(M^2+t)/M^2]+120 M^6 t^3 Log[(M^2+t)/M^2]-2880 M^4 t^4 Log[(M^2+t)/M^2]-1440 M^2 t^5 Log[(M^2+t)/M^2]-240 t^6 Log[(M^2+t)/M^2]-360 M^12 Log[(M^2+t)/M^2]^2-1080 M^10 t Log[(M^2+t)/M^2]^2-1080 M^8 t^2 Log[(M^2+t)/M^2]^2-360 M^6 t^3 Log[(M^2+t)/M^2]^2+120 (M^2+t) Log[-(t/M^2)] (t^2 (-9 M^6-4 M^4 t+M^2 t^2+2 t^3)+12 M^6 (M^2+t)^2 Log[(M^2+t)/M^2])+720 M^10 t Log[M^2/\[Mu]IR^2]+1440 M^8 t^2 Log[M^2/\[Mu]IR^2]+1680 M^6 t^3 Log[M^2/\[Mu]IR^2]+1080 M^4 t^4 Log[M^2/\[Mu]IR^2]+360 M^2 t^5 Log[M^2/\[Mu]IR^2]+720 M^12 Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]+2160 M^10 t Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]+2160 M^8 t^2 Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]+720 M^6 t^3 Log[(M^2+t)/M^2] Log[M^2/\[Mu]IR^2]-720 M^6 (M^2+t)^3 PolyLog[2,t/(M^2+t)])-(G8\[Pi] (4 M^4+5 M^2 t+2 t^2) Subscript[g, 2])/(8 M^2 \[Pi]^2 (M^2+t)^2 \[Epsilon]IR)+(G8\[Pi] (-((30 Log[M^2/(M^2+t)])/t)+(-62 M^4-145 M^2 t-121 t^2+30 (4 M^4+5 M^2 t+2 t^2) Log[M^2/\[Mu]IR^2])/(M^2 (M^2+t)^2)) Subscript[g, 2])/(240 \[Pi]^2)+((-((t (124 M^2+103 t))/(M^2+t)^2)+82 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(480 \[Pi]^2)+(G8\[Pi] (120 t (M^2+t)-120 (M^2+t)^2 Log[M^2/(M^2+t)]) Subscript[g, 3])/(960 \[Pi]^2 (M^2+t)^2 \[Epsilon]IR)+(G8\[Pi] (-60 (M^2+t)^2 Log[M^2/(M^2+t)]^2+2 (M^2+t)^2 Log[M^2/(M^2+t)] (-79+60 Log[M^2/\[Mu]IR^2])-t (-236 M^2-257 t+120 (M^2+t) Log[M^2/\[Mu]IR^2])-120 (M^2+t)^2 PolyLog[2,t/(M^2+t)]) Subscript[g, 3])/(960 \[Pi]^2 (M^2+t)^2);
FixedtOneLoop[6,4]=(G8\[Pi]^2 (t (24 M^12+84 M^10 t+112 M^8 t^2+67 M^6 t^3+24 M^4 t^4+10 M^2 t^5+4 t^6)-24 M^6 (M^2+t)^4 Log[1+t/M^2]))/(96 M^6 \[Pi]^2 t^4 (M^2+t)^4 \[Epsilon]IR)-1/(5760 M^8 \[Pi]^2 t^4 (M^2+t)^4) G8\[Pi]^2 (6900 M^14 t+23790 M^12 t^2+28780 M^10 t^3+12826 M^8 t^4+162 M^6 t^5-1125 M^4 t^6-306 M^2 t^7-8340 M^16 Log[1+t/M^2]-33360 M^14 t Log[1+t/M^2]-50040 M^12 t^2 Log[1+t/M^2]-33360 M^10 t^3 Log[1+t/M^2]-9060 M^8 t^4 Log[1+t/M^2]-1440 M^6 t^5 Log[1+t/M^2]-1680 M^4 t^6 Log[1+t/M^2]-960 M^2 t^7 Log[1+t/M^2]-180 t^8 Log[1+t/M^2]+720 M^16 Log[1+t/M^2]^2+2880 M^14 t Log[1+t/M^2]^2+4320 M^12 t^2 Log[1+t/M^2]^2+2880 M^10 t^3 Log[1+t/M^2]^2+720 M^8 t^4 Log[1+t/M^2]^2-60 (M^2+t) Log[-(t/M^2)] (-t (48 M^12+120 M^10 t+96 M^8 t^2+15 M^6 t^3-3 M^4 t^4+M^2 t^5+3 t^6)+48 M^8 (M^2+t)^3 Log[1+t/M^2])+1440 M^14 t Log[M^2/\[Mu]IR^2]+5040 M^12 t^2 Log[M^2/\[Mu]IR^2]+6720 M^10 t^3 Log[M^2/\[Mu]IR^2]+4020 M^8 t^4 Log[M^2/\[Mu]IR^2]+1440 M^6 t^5 Log[M^2/\[Mu]IR^2]+600 M^4 t^6 Log[M^2/\[Mu]IR^2]+240 M^2 t^7 Log[M^2/\[Mu]IR^2]-1440 M^16 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-5760 M^14 t Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-8640 M^12 t^2 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-5760 M^10 t^3 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-1440 M^8 t^4 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]+1440 M^8 (M^2+t)^4 PolyLog[2,t/(M^2+t)])+(G8\[Pi] (t (6 M^8+15 M^6 t+7 M^4 t^2-3 M^2 t^3-3 t^4)+6 M^4 (M^2+t)^3 Log[M^2/(M^2+t)]) Subscript[g, 2])/(24 M^4 \[Pi]^2 t^3 (M^2+t)^3 \[Epsilon]IR)+1/(1440 M^4 \[Pi]^2 t^3 (M^2+t)^3) G8\[Pi] (180 M^4 (M^2+t)^3 Log[M^2/(M^2+t)]^2-24 M^4 (M^2+t)^3 Log[M^2/(M^2+t)] (-14+15 Log[M^2/\[Mu]IR^2])-t (24 M^8+150 M^6 t+458 M^4 t^2+633 M^2 t^3+453 t^4+60 (6 M^8+15 M^6 t+7 M^4 t^2-3 M^2 t^3-3 t^4) Log[M^2/\[Mu]IR^2])+360 M^4 (M^2+t)^3 PolyLog[2,t/(M^2+t)]) Subscript[g, 2]+((t (2 M^6+47 M^4 t+33 M^2 t^2+2 t^3)+2 M^2 (M^2+t)^3 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(480 M^2 \[Pi]^2 t^2 (M^2+t)^3)+(G8\[Pi] (t (120 M^6+300 M^4 t+300 M^2 t^2+120 t^3)+120 M^2 (M^2+t)^3 Log[M^2/(M^2+t)]) Subscript[g, 3])/(960 M^2 \[Pi]^2 t^2 (M^2+t)^3 \[Epsilon]IR)+1/(960 M^2 \[Pi]^2 t^2 (M^2+t)^3) G8\[Pi] (60 M^2 (M^2+t)^3 Log[M^2/(M^2+t)]^2-2 M^2 (M^2+t)^3 Log[M^2/(M^2+t)] (-151+60 Log[M^2/\[Mu]IR^2])+t (182 M^6+467 M^4 t+513 M^2 t^2+242 t^3-60 (2 M^6+5 M^4 t+5 M^2 t^2+2 t^3) Log[M^2/\[Mu]IR^2])+120 M^2 (M^2+t)^3 PolyLog[2,t/(M^2+t)]) Subscript[g, 3];
FixedtOneLoop[8,4]=(G8\[Pi]^2 (-((t (360 M^16+1620 M^14 t+2820 M^12 t^2+2310 M^10 t^3+798 M^8 t^4+10 M^6 t^5-70 M^4 t^6-35 M^2 t^7-15 t^8))/(M^8 (M^2+t)^5))+360 Log[1+t/M^2]))/(480 \[Pi]^2 t^6 \[Epsilon]IR)+1/(19200 M^10 \[Pi]^2 t^6 (M^2+t)^5) G8\[Pi]^2 (62920 M^18 t+280140 M^16 t^2+480540 M^14 t^3+384820 M^12 t^4+131004 M^10 t^5+8540 M^8 t^6+880 M^6 t^7+2875 M^4 t^8+935 M^2 t^9-74920 M^20 Log[1+t/M^2]-374600 M^18 t Log[1+t/M^2]-749200 M^16 t^2 Log[1+t/M^2]-749200 M^14 t^3 Log[1+t/M^2]-374600 M^12 t^4 Log[1+t/M^2]-74920 M^10 t^5 Log[1+t/M^2]+1600 M^8 t^6 Log[1+t/M^2]+3200 M^6 t^7 Log[1+t/M^2]+4000 M^4 t^8 Log[1+t/M^2]+2400 M^2 t^9 Log[1+t/M^2]+480 t^10 Log[1+t/M^2]+6000 M^20 Log[1+t/M^2]^2+30000 M^18 t Log[1+t/M^2]^2+60000 M^16 t^2 Log[1+t/M^2]^2+60000 M^14 t^3 Log[1+t/M^2]^2+30000 M^12 t^4 Log[1+t/M^2]^2+6000 M^10 t^5 Log[1+t/M^2]^2-40 (M^2+t) Log[-(t/M^2)] (t (-660 M^16-2310 M^14 t-2860 M^12 t^2-1375 M^10 t^3-108 M^8 t^4+28 M^6 t^5-8 M^4 t^6+3 M^2 t^7+12 t^8)+660 M^10 (M^2+t)^4 Log[1+t/M^2])+14400 M^18 t Log[M^2/\[Mu]IR^2]+64800 M^16 t^2 Log[M^2/\[Mu]IR^2]+112800 M^14 t^3 Log[M^2/\[Mu]IR^2]+92400 M^12 t^4 Log[M^2/\[Mu]IR^2]+31920 M^10 t^5 Log[M^2/\[Mu]IR^2]+400 M^8 t^6 Log[M^2/\[Mu]IR^2]-2800 M^6 t^7 Log[M^2/\[Mu]IR^2]-1400 M^4 t^8 Log[M^2/\[Mu]IR^2]-600 M^2 t^9 Log[M^2/\[Mu]IR^2]-14400 M^20 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-72000 M^18 t Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-144000 M^16 t^2 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-144000 M^14 t^3 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-72000 M^12 t^4 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-14400 M^10 t^5 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]+12000 M^10 (M^2+t)^5 PolyLog[2,t/(M^2+t)])-(G8\[Pi] (t (36 M^12+126 M^10 t+156 M^8 t^2+75 M^6 t^3+12 M^4 t^4+4 M^2 t^5+4 t^6)+36 M^6 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 2])/(48 M^6 \[Pi]^2 t^5 (M^2+t)^4 \[Epsilon]IR)-1/(1440 M^6 \[Pi]^2 t^5 (M^2+t)^4) G8\[Pi] (540 M^6 (M^2+t)^4 Log[M^2/(M^2+t)]^2-6 M^6 (M^2+t)^4 Log[M^2/(M^2+t)] (-163+180 Log[M^2/\[Mu]IR^2])-t (102 M^12+627 M^10 t+1282 M^8 t^2+1075 M^6 t^3+144 M^4 t^4-382 M^2 t^5-322 t^6+30 (36 M^12+126 M^10 t+156 M^8 t^2+75 M^6 t^3+12 M^4 t^4+4 M^2 t^5+4 t^6) Log[M^2/\[Mu]IR^2])+1080 M^6 (M^2+t)^4 PolyLog[2,t/(M^2+t)]) Subscript[g, 2]-(((t (276 M^10+966 M^8 t+1196 M^6 t^2+449 M^4 t^3-6 t^5))/(M^4 (M^2+t)^4)+276 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(2880 \[Pi]^2 t^4)+(G8\[Pi] (-t (1440 M^10+5040 M^8 t+6240 M^6 t^2+3000 M^4 t^3-360 t^5)-1440 M^4 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 3])/(5760 M^4 \[Pi]^2 t^4 (M^2+t)^4 \[Epsilon]IR)+1/(5760 M^4 \[Pi]^2 t^4 (M^2+t)^4) G8\[Pi] (-720 M^4 (M^2+t)^4 Log[M^2/(M^2+t)]^2+36 M^4 (M^2+t)^4 Log[M^2/(M^2+t)] (-111+40 Log[M^2/\[Mu]IR^2])-t (2556 M^10+8586 M^8 t+9956 M^6 t^2+4049 M^4 t^3-720 M^2 t^4-906 t^5-120 (12 M^10+42 M^8 t+52 M^6 t^2+25 M^4 t^3-3 t^5) Log[M^2/\[Mu]IR^2])-1440 M^4 (M^2+t)^4 PolyLog[2,t/(M^2+t)]) Subscript[g, 3];
FixedtOneLoop[10,4]=(G8\[Pi]^2 ((t (1140 M^20+6270 M^18 t+14060 M^16 t^2+16245 M^14 t^3+9918 M^12 t^4+2793 M^10 t^5+180 M^8 t^6+15 M^6 t^7+50 M^4 t^8+27 M^2 t^9+12 t^10))/(M^10 (M^2+t)^6)-1140 Log[1+t/M^2]))/(480 \[Pi]^2 t^8 \[Epsilon]IR)-1/(57600 M^12 \[Pi]^2 t^8 (M^2+t)^6) G8\[Pi]^2 (545280 M^22 t+2973840 M^20 t^2+6596320 M^18 t^3+7507740 M^16 t^4+4478664 M^14 t^5+1205204 M^12 t^6+54960 M^10 t^7-10665 M^8 t^8-3330 M^6 t^9-6909 M^4 t^10-2484 M^2 t^11-646080 M^24 Log[1+t/M^2]-3876480 M^22 t Log[1+t/M^2]-9691200 M^20 t^2 Log[1+t/M^2]-12921600 M^18 t^3 Log[1+t/M^2]-9691200 M^16 t^4 Log[1+t/M^2]-3876480 M^14 t^5 Log[1+t/M^2]-646080 M^12 t^6 Log[1+t/M^2]-3600 M^8 t^8 Log[1+t/M^2]-7200 M^6 t^9 Log[1+t/M^2]-9360 M^4 t^10 Log[1+t/M^2]-5760 M^2 t^11 Log[1+t/M^2]-1200 t^12 Log[1+t/M^2]+50400 M^24 Log[1+t/M^2]^2+302400 M^22 t Log[1+t/M^2]^2+756000 M^20 t^2 Log[1+t/M^2]^2+1008000 M^18 t^3 Log[1+t/M^2]^2+756000 M^16 t^4 Log[1+t/M^2]^2+302400 M^14 t^5 Log[1+t/M^2]^2+50400 M^12 t^6 Log[1+t/M^2]^2-120 (M^2+t) Log[-(t/M^2)] (-t (1980 M^20+8910 M^18 t+15510 M^16 t^2+12705 M^14 t^3+4521 M^12 t^4+330 M^10 t^5-30 M^8 t^6+15 M^6 t^7-5 M^4 t^8+2 M^2 t^9+10 t^10)+1980 M^12 (M^2+t)^5 Log[1+t/M^2])+136800 M^22 t Log[M^2/\[Mu]IR^2]+752400 M^20 t^2 Log[M^2/\[Mu]IR^2]+1687200 M^18 t^3 Log[M^2/\[Mu]IR^2]+1949400 M^16 t^4 Log[M^2/\[Mu]IR^2]+1190160 M^14 t^5 Log[M^2/\[Mu]IR^2]+335160 M^12 t^6 Log[M^2/\[Mu]IR^2]+21600 M^10 t^7 Log[M^2/\[Mu]IR^2]+1800 M^8 t^8 Log[M^2/\[Mu]IR^2]+6000 M^6 t^9 Log[M^2/\[Mu]IR^2]+3240 M^4 t^10 Log[M^2/\[Mu]IR^2]+1440 M^2 t^11 Log[M^2/\[Mu]IR^2]-136800 M^24 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-820800 M^22 t Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-2052000 M^20 t^2 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-2736000 M^18 t^3 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-2052000 M^16 t^4 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-820800 M^14 t^5 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]-136800 M^12 t^6 Log[1+t/M^2] Log[M^2/\[Mu]IR^2]+100800 M^12 (M^2+t)^6 PolyLog[2,t/(M^2+t)])+(G8\[Pi] ((t (180 M^16+810 M^14 t+1410 M^12 t^2+1155 M^10 t^3+411 M^8 t^4+30 M^6 t^5-10 M^4 t^6-5 M^2 t^7-5 t^8))/(M^8 (M^2+t)^5)+180 Log[M^2/(M^2+t)]) Subscript[g, 2])/(80 \[Pi]^2 t^7 \[Epsilon]IR)+1/(4800 M^8 \[Pi]^2 t^7 (M^2+t)^5) G8\[Pi] (5400 M^8 (M^2+t)^5 Log[M^2/(M^2+t)]^2-240 M^8 (M^2+t)^5 Log[M^2/(M^2+t)] (-41+45 Log[M^2/\[Mu]IR^2])-t (960 M^16+7020 M^14 t+18620 M^12 t^2+23185 M^10 t^3+13589 M^8 t^4+2770 M^6 t^5+210 M^4 t^6+930 M^2 t^7+830 t^8+60 (180 M^16+810 M^14 t+1410 M^12 t^2+1155 M^10 t^3+411 M^8 t^4+30 M^6 t^5-10 M^4 t^6-5 M^2 t^7-5 t^8) Log[M^2/\[Mu]IR^2])+10800 M^8 (M^2+t)^5 PolyLog[2,t/(M^2+t)]) Subscript[g, 2]+(((t (5340 M^14+24030 M^12 t+41830 M^10 t^2+34265 M^8 t^3+12193 M^6 t^4+1310 M^4 t^5+10 M^2 t^6+20 t^7))/(M^6 (M^2+t)^5)+5340 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(14400 \[Pi]^2 t^6)+(G8\[Pi] (t (18000 M^14+81000 M^12 t+141000 M^10 t^2+115500 M^8 t^3+41100 M^6 t^4+3000 M^4 t^5+600 M^2 t^6+1200 t^7)+18000 M^6 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 3])/(28800 M^6 \[Pi]^2 t^6 (M^2+t)^5 \[Epsilon]IR)+1/(28800 M^6 \[Pi]^2 t^6 (M^2+t)^5) G8\[Pi] (9000 M^6 (M^2+t)^5 Log[M^2/(M^2+t)]^2-120 M^6 (M^2+t)^5 Log[M^2/(M^2+t)] (-437+150 Log[M^2/\[Mu]IR^2])+t (34440 M^14+150480 M^12 t+251280 M^10 t^2+192615 M^8 t^3+59643 M^6 t^4+1810 M^4 t^5+2510 M^2 t^6+3220 t^7-300 (60 M^14+270 M^12 t+470 M^10 t^2+385 M^8 t^3+137 M^6 t^4+10 M^4 t^5+2 M^2 t^6+4 t^7) Log[M^2/\[Mu]IR^2])+18000 M^6 (M^2+t)^5 PolyLog[2,t/(M^2+t)]) Subscript[g, 3];
FixedtOneLoop[2,6]=1/(107520 M^2 \[Pi]^4 t (M^2+t)^2) G8\[Pi]^2 (1050 M^2 t^2 (M^2+t)^2 Log[-(t/M^2)]^2-t Log[-(t/M^2)] (-840 M^8-3089 M^6 t-1558 M^4 t^2+691 M^2 t^3+420 t^4+1680 M^2 t (M^2+t)^2 Log[(M^2+t)/M^2])-(M^2+t) (-M^2 t (2126 M^4+2 M^2 (1063+350 \[Pi]^2) t+(-1063+700 \[Pi]^2) t^2)+20 (42 M^8+84 M^6 t+26 M^4 t^2-16 M^2 t^3-21 t^4) Log[(M^2+t)/M^2]-1680 M^2 t^2 (M^2+t) Log[(M^2+t)/M^2]^2)+5040 M^2 t^2 (M^2+t)^2 PolyLog[2,t/(M^2+t)])-1/(143360 \[Pi]^4 (M^2+t)) G8\[Pi] (9 G8\[Pi] M^6 \[Alpha]2+44 G8\[Pi] M^4 t \[Alpha]2+35 G8\[Pi] M^2 t^2 \[Alpha]2+9 G8\[Pi] t^3 \[Alpha]2+664 M^6 Subscript[g, 2]-960 M^4 t Subscript[g, 2]-1624 M^2 t^2 Subscript[g, 2]+664 t^3 Subscript[g, 2]+t^2 (M^2+t) Log[-(t/M^2)] (31 G8\[Pi] \[Alpha]2+184 Subscript[g, 2])+t^2 (M^2+t) Log[1+t/M^2] (5 G8\[Pi] \[Alpha]2+2472 Subscript[g, 2]))-1/(2293760 \[Pi]^4 (M^2+t)) G8\[Pi]^2 (28 M^8 \[Alpha]2^2+91 M^6 t \[Alpha]2^2+105 M^4 t^2 \[Alpha]2^2+42 M^2 t^3 \[Alpha]2^2-42 t^4 \[Alpha]2^2+32 M^8 \[Alpha]4-24 M^6 t \[Alpha]4+120 M^4 t^2 \[Alpha]4+176 M^2 t^3 \[Alpha]4-48 t^4 \[Alpha]4+2 t^3 (M^2+t) (63 \[Alpha]2^2+8 \[Alpha]4) Log[-(t/M^2)]-28 t^3 (M^2+t) (3 \[Alpha]2^2+8 \[Alpha]4) Log[1+t/M^2])+((-60 M^8+73 M^6 t-225 M^4 t^2-358 M^2 t^3+90 t^4-2 t^3 (M^2+t) Log[-(t/M^2)]+448 t^3 (M^2+t) Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(107520 \[Pi]^4 (M^2+t))+1/(430080 \[Pi]^4 (M^2+t)) G8\[Pi] (-6 (20 M^8-71 M^6 t+75 M^4 t^2+166 M^2 t^3-30 t^4-46 t^3 (M^2+t) Log[-(t/M^2)]-196 t^3 (M^2+t) Log[1+t/M^2]) Subscript[g, 3]+3 (12 M^8+47 M^6 t+45 M^4 t^2+10 M^2 t^3-18 t^4+62 t^3 (M^2+t) Log[-(t/M^2)]-28 t^3 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]2, 0]+28 (4 M^8-5 M^6 t+15 M^4 t^2+24 M^2 t^3-6 t^4-30 t^3 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[4,6]=1/(215040 M^4 \[Pi]^4 (M^2+t)^3) G8\[Pi]^2 (-M^2 (M^2+t) (4252 M^4+6007 M^2 t+2818 t^2)-1/t 70 (Log[-(t/M^2)] (-2 t^2 (15 M^6+17 M^4 t+3 M^2 t^2-3 t^3)+24 M^4 (M^2+t)^3 Log[(M^2+t)/M^2])-(M^2+t) (-M^2 t (80 M^4+135 M^2 t+54 t^2)+2 (40 M^8+80 M^6 t+64 M^4 t^2+24 M^2 t^3+3 t^4) Log[(M^2+t)/M^2]+24 M^4 (M^2+t)^2 Log[(M^2+t)/M^2]^2)-72 M^4 (M^2+t)^3 PolyLog[2,t/(M^2+t)]))+(G8\[Pi] (G8\[Pi] t (8 M^2+17 t) \[Alpha]2+26 (M^2+t)^2 Log[1+t/M^2] (G8\[Pi] \[Alpha]2-88 Subscript[g, 2])-8 t (452 M^2+369 t) Subscript[g, 2]))/(286720 \[Pi]^4 (M^2+t)^2)+(G8\[Pi]^2 (-12 M^6 (7 \[Alpha]2^2+8 \[Alpha]4)-24 M^4 t (7 \[Alpha]2^2+8 \[Alpha]4)+2 M^2 t^2 (-21 \[Alpha]2^2+40 \[Alpha]4)+t^3 (21 \[Alpha]2^2+152 \[Alpha]4)-2 t (M^2+t)^2 (21 \[Alpha]2^2-104 \[Alpha]4) Log[1+t/M^2]))/(2293760 \[Pi]^4 (M^2+t)^2)+((-180 M^6-360 M^4 t+178 M^2 t^2+313 t^3+446 t (M^2+t)^2 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(107520 \[Pi]^4 (M^2+t)^2)+1/(143360 \[Pi]^4 (M^2+t)^2) G8\[Pi] ((-120 M^6-240 M^4 t+212 M^2 t^2+302 t^3+484 t (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 3]+(36 M^6+72 M^4 t+26 M^2 t^2-t^3+34 t (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+28 (4 M^6+8 M^4 t-4 M^2 t^2-7 t^3-10 t (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[6,6]=-(1/(215040 M^6 \[Pi]^4 t^3 (M^2+t)^4)) G8\[Pi]^2 (-140 Log[-(t/M^2)] (-t (30 M^12+105 M^10 t+134 M^8 t^2+65 M^6 t^3+6 M^4 t^4-M^2 t^5+2 t^6)+30 M^6 (M^2+t)^4 Log[(M^2+t)/M^2])+(M^2+t) (-M^2 t (8706 M^8+22815 M^6 t+16387 M^4 t^2+621 M^2 t^3-2319 t^4)+2 (2253 M^12+6759 M^10 t+5919 M^8 t^2+573 M^6 t^3-1680 M^4 t^4-840 M^2 t^5-140 t^6) Log[(M^2+t)/M^2]+2100 M^6 (M^2+t)^3 Log[(M^2+t)/M^2]^2)+4200 M^6 (M^2+t)^4 PolyLog[2,t/(M^2+t)])+(G8\[Pi] (3 G8\[Pi] \[Alpha]2 (t (62 M^6+173 M^4 t+167 M^2 t^2+62 t^3)+62 M^2 (M^2+t)^3 Log[M^2/(M^2+t)])+8 (t (138 M^6+843 M^4 t+677 M^2 t^2+138 t^3)+138 M^2 (M^2+t)^3 Log[M^2/(M^2+t)]) Subscript[g, 2]))/(860160 M^2 \[Pi]^4 t^2 (M^2+t)^3)+(G8\[Pi]^2 (t (-6 M^2 t (7 \[Alpha]2^2-8 \[Alpha]4)+2 t^2 (-7 \[Alpha]2^2+8 \[Alpha]4)+M^4 (-21 \[Alpha]2^2+40 \[Alpha]4))-(M^2+t)^3 (63 \[Alpha]2^2+8 \[Alpha]4) Log[M^2/(M^2+t)]))/(1146880 \[Pi]^4 t (M^2+t)^3)+((t (89 M^4+111 M^2 t+37 t^2)-(M^2+t)^3 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(53760 \[Pi]^4 t (M^2+t)^3)+(G8\[Pi] (6 (t (53 M^4+72 M^2 t+24 t^2)+23 (M^2+t)^3 Log[M^2/(M^2+t)]) Subscript[g, 3]+3 (t (13 M^4+24 M^2 t+8 t^2)+31 (M^2+t)^3 Log[M^2/(M^2+t)]) Subscript[\[Beta]2, 0]-14 t (12 M^4+15 M^2 t+5 t^2) Subscript[\[Beta]3, 1]))/(215040 \[Pi]^4 t (M^2+t)^3);
FixedtOneLoop[8,6]=1/(215040 M^8 \[Pi]^4 t^5 (M^2+t)^5) G8\[Pi]^2 (-14 Log[-(t/M^2)] (t (-900 M^16-4050 M^14 t-7050 M^12 t^2-5775 M^10 t^3-2031 M^8 t^4-140 M^6 t^5+20 M^4 t^6-5 M^2 t^7+15 t^8)+900 M^8 (M^2+t)^5 Log[(M^2+t)/M^2])+(M^2+t) (-M^2 t (24354 M^12+88389 M^10 t+115334 M^8 t^2+60800 M^6 t^3+9056 M^4 t^4+391 M^2 t^5+1336 t^6)+2 (5877 M^16+23508 M^14 t+35262 M^12 t^2+23508 M^10 t^3+6297 M^8 t^4+840 M^6 t^5+980 M^4 t^6+560 M^2 t^7+105 t^8) Log[(M^2+t)/M^2]+6300 M^8 (M^2+t)^4 Log[(M^2+t)/M^2]^2)+12600 M^8 (M^2+t)^5 PolyLog[2,t/(M^2+t)])-1/(1720320 M^4 \[Pi]^4 t^4 (M^2+t)^4) G8\[Pi] (G8\[Pi] \[Alpha]2 (t (852 M^10+2982 M^8 t+3692 M^6 t^2+1721 M^4 t^3-186 t^5)+852 M^4 (M^2+t)^4 Log[M^2/(M^2+t)])+24 (t (516 M^10+1806 M^8 t+2236 M^6 t^2+909 M^4 t^3-46 t^5)+516 M^4 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 2])+(G8\[Pi]^2 (t (24 M^8 (63 \[Alpha]2^2+8 \[Alpha]4)+84 M^6 t (63 \[Alpha]2^2+8 \[Alpha]4)+12 t^4 (63 \[Alpha]2^2+8 \[Alpha]4)+64 M^4 t^2 (105 \[Alpha]2^2+16 \[Alpha]4)+M^2 t^3 (3633 \[Alpha]2^2+568 \[Alpha]4))+24 M^2 (M^2+t)^4 (63 \[Alpha]2^2+8 \[Alpha]4) Log[M^2/(M^2+t)]))/(13762560 M^2 \[Pi]^4 t^3 (M^2+t)^4)+((t (24 M^8+84 M^6 t+464 M^4 t^2+281 M^2 t^3+12 t^4)+24 M^2 (M^2+t)^4 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(645120 M^2 \[Pi]^4 t^3 (M^2+t)^4)-1/(860160 M^2 \[Pi]^4 t^3 (M^2+t)^4) G8\[Pi] (2 (t (552 M^8+1932 M^6 t+2272 M^4 t^2+1213 M^2 t^3+276 t^4)+552 M^2 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 3]+(t (744 M^8+2604 M^6 t+3296 M^4 t^2+1781 M^2 t^3+372 t^4)+744 M^2 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[\[Beta]2, 0]+28 M^2 t^3 (8 M^2+5 t) Subscript[\[Beta]3, 1]);
FixedtOneLoop[10,6]=-(1/(3225600 M^10 \[Pi]^4 t^7 (M^2+t)^6)) G8\[Pi]^2 (-210 Log[-(t/M^2)] (-t (2820 M^20+15510 M^18 t+34780 M^16 t^2+40185 M^14 t^3+24534 M^12 t^4+6909 M^10 t^5+420 M^8 t^6-45 M^6 t^7+10 M^4 t^8-3 M^2 t^9+12 t^10)+2820 M^10 (M^2+t)^6 Log[(M^2+t)/M^2])+(M^2+t) (-M^2 t (1066950 M^16+4949325 M^14 t+8966425 M^12 t^2+7779800 M^10 t^3+3061138 M^8 t^4+320940 M^6 t^5-43560 M^4 t^6-6945 M^2 t^7-13875 t^8)+30 (15825 M^20+79125 M^18 t+158250 M^16 t^2+158250 M^14 t^3+79125 M^12 t^4+15825 M^10 t^5-280 M^8 t^6-560 M^6 t^7-700 M^4 t^8-420 M^2 t^9-84 t^10) Log[(M^2+t)/M^2]+296100 M^10 (M^2+t)^5 Log[(M^2+t)/M^2]^2)+592200 M^10 (M^2+t)^6 PolyLog[2,t/(M^2+t)])+1/(8601600 M^6 \[Pi]^4 t^6 (M^2+t)^5) G8\[Pi] (G8\[Pi] \[Alpha]2 (t (11460 M^14+51570 M^12 t+89770 M^10 t^2+73535 M^8 t^3+26167 M^6 t^4+2090 M^4 t^5+310 M^2 t^6+620 t^7)+11460 M^6 (M^2+t)^5 Log[M^2/(M^2+t)])+8 (t (26820 M^14+120690 M^12 t+210090 M^10 t^2+172095 M^8 t^3+61239 M^6 t^4+6130 M^4 t^5+230 M^2 t^6+460 t^7)+26820 M^6 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 2])+1/(34406400 M^4 \[Pi]^4 t^5 (M^2+t)^5) G8\[Pi]^2 (t (-480 M^12 (21 \[Alpha]2^2+4 \[Alpha]4)-2160 M^10 t (21 \[Alpha]2^2+4 \[Alpha]4)-3760 M^8 t^2 (21 \[Alpha]2^2+4 \[Alpha]4)-3080 M^6 t^3 (21 \[Alpha]2^2+4 \[Alpha]4)-15 M^2 t^5 (63 \[Alpha]2^2+8 \[Alpha]4)+15 t^6 (63 \[Alpha]2^2+8 \[Alpha]4)-4 M^4 t^4 (5691 \[Alpha]2^2+1024 \[Alpha]4))-480 M^4 (M^2+t)^5 (21 \[Alpha]2^2+4 \[Alpha]4) Log[M^2/(M^2+t)])-(((t (300 M^12+1350 M^10 t+2350 M^8 t^2+1925 M^6 t^3+577 M^4 t^4+3 M^2 t^5-3 t^6))/(M^4 (M^2+t)^5)+300 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(322560 \[Pi]^4 t^5)+1/(2150400 M^4 \[Pi]^4 t^5 (M^2+t)^5) G8\[Pi] (10 (t (600 M^12+2700 M^10 t+4700 M^8 t^2+3850 M^6 t^3+1406 M^4 t^4+69 M^2 t^5-69 t^6)+600 M^4 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 3]+(t (4920 M^12+22140 M^10 t+38540 M^8 t^2+31570 M^6 t^3+11126 M^4 t^4+465 M^2 t^5-465 t^6)+4920 M^4 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[\[Beta]2, 0]+14 M^4 (t (60 M^8+270 M^6 t+470 M^4 t^2+385 M^2 t^3+113 t^4)+60 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[2,8]=1/(20643840 \[Pi]^6 t^2 (M^2+t)^3) G8\[Pi]^2 (2940 t^4 (M^2+t)^3 Log[-(t/M^2)]^2+t^3 Log[-(t/M^2)] (1680 M^8+10561 M^6 t+14883 M^4 t^2+7323 M^2 t^3+761 t^4-6720 t (M^2+t)^3 Log[(M^2+t)/M^2])-(M^2+t) (-2 t (420 M^10+1131 M^8 t+5440 M^6 t^2+M^4 (9167+980 \[Pi]^2) t^3+M^2 (2979+1960 \[Pi]^2) t^4+(-1179+980 \[Pi]^2) t^5)+(M^2+t)^2 (840 M^8+1680 M^6 t+4200 M^4 t^2+3360 M^2 t^3+3473 t^4) Log[(M^2+t)/M^2]-3780 t^4 (M^2+t)^2 Log[(M^2+t)/M^2]^2)+8400 t^4 (M^2+t)^3 PolyLog[2,t/(M^2+t)])-1/(92897280 \[Pi]^6 (M^2+t)) G8\[Pi] (10 G8\[Pi] \[Alpha]2 (8 M^8+19 M^6 t+30 M^4 t^2+19 M^2 t^3-12 t^4+29 t^3 (M^2+t) Log[-(t/M^2)]-31 t^3 (M^2+t) Log[1+t/M^2])+3 (436 M^8-463 M^6 t+1635 M^4 t^2+2534 M^2 t^3-654 t^4+82 t^3 (M^2+t) Log[-(t/M^2)]-3188 t^3 (M^2+t) Log[1+t/M^2]) Subscript[g, 2])-1/(668860416 \[Pi]^6 (M^2+t)) G8\[Pi]^2 (117 M^10 \[Alpha]2^2+179 M^8 t \[Alpha]2^2+308 M^6 t^2 \[Alpha]2^2-480 M^4 t^3 \[Alpha]2^2-726 M^2 t^4 \[Alpha]2^2+234 t^5 \[Alpha]2^2+162 M^10 \[Alpha]4-126 M^8 t \[Alpha]4+333 M^6 t^2 \[Alpha]4-945 M^4 t^3 \[Alpha]4-1566 M^2 t^4 \[Alpha]4+324 t^5 \[Alpha]4+6 t^4 (M^2+t) (74 \[Alpha]2^2+9 \[Alpha]4) Log[-(t/M^2)]+30 t^4 (M^2+t) (32 \[Alpha]2^2+63 \[Alpha]4) Log[1+t/M^2])-((234 M^10-230 M^8 t+469 M^6 t^2-1401 M^4 t^3-2334 M^2 t^4+468 t^5+6 t^4 (M^2+t) Log[-(t/M^2)]+2802 t^4 (M^2+t) Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(92897280 \[Pi]^6 (M^2+t))+1/(557383680 \[Pi]^6 (M^2+t)) G8\[Pi] (-3 (234 M^10-398 M^8 t+427 M^6 t^2-1527 M^4 t^3-2586 M^2 t^4+468 t^5-246 t^4 (M^2+t) Log[-(t/M^2)]+3054 t^4 (M^2+t) Log[1+t/M^2]) Subscript[g, 3]+20 (36 M^10+80 M^8 t+101 M^6 t^2-129 M^4 t^3-186 M^2 t^4+72 t^5+174 t^4 (M^2+t) Log[-(t/M^2)]+258 t^4 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]2, 0]+2430 (M^10-M^8 t+2 M^6 t^2-6 M^4 t^3-10 M^2 t^4+2 t^5+12 t^4 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[4,8]=1/(20643840 M^2 \[Pi]^6 t^2 (M^2+t)^4) G8\[Pi]^2 (140 t^2 Log[-(t/M^2)] (-t (30 M^8+84 M^6 t+92 M^4 t^2+41 M^2 t^3+6 t^4)+18 M^2 (M^2+t)^4 Log[1+t/M^2])-(M^2+t) (M^2 t (-1680 M^8-5040 M^6 t-145 M^4 t^2+6861 M^2 t^3+4066 t^4)+3 (M^2+t)^2 (560 M^8+1120 M^6 t+1499 M^4 t^2+939 M^2 t^3-280 t^4) Log[1+t/M^2]-420 M^2 t^2 (M^2+t)^3 Log[1+t/M^2]^2)+4200 M^2 t^2 (M^2+t)^4 PolyLog[2,t/(M^2+t)])-(G8\[Pi] (10 G8\[Pi] \[Alpha]2 (24 M^6+48 M^4 t+5 M^2 t^2-13 t^3-2 t (M^2+t)^2 Log[1+t/M^2])+3 (1308 M^6+2616 M^4 t-1226 M^2 t^2-2207 t^3-3106 t (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 2]))/(92897280 \[Pi]^6 (M^2+t)^2)-(G8\[Pi]^2 (M^6 t (62 \[Alpha]2^2-288 \[Alpha]4)+2 M^2 t^3 (74 \[Alpha]2^2+9 \[Alpha]4)+6 M^8 (13 \[Alpha]2^2+18 \[Alpha]4)-10 M^4 t^2 (11 \[Alpha]2^2+90 \[Alpha]4)+t^4 (203 \[Alpha]2^2+468 \[Alpha]4)+6 t^2 (M^2+t)^2 (43 \[Alpha]2^2+153 \[Alpha]4) Log[1+t/M^2]))/(222953472 \[Pi]^6 (M^2+t)^2)-((78 M^8-232 M^6 t-698 M^4 t^2+M^2 t^3+350 t^4+699 t^2 (M^2+t)^2 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(15482880 \[Pi]^6 (M^2+t)^2)+1/(92897280 \[Pi]^6 (M^2+t)^2) G8\[Pi] (-3 (78 M^8-316 M^6 t-866 M^4 t^2-41 M^2 t^3+392 t^4+825 t^2 (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 3]+20 (12 M^8+22 M^6 t+8 M^4 t^2+29 M^2 t^3+25 t^4+21 t^2 (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+405 (2 M^8-6 M^6 t-18 M^4 t^2+9 t^4+18 t^2 (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[6,8]=1/(41287680 M^4 \[Pi]^6 t^2 (M^2+t)^5) G8\[Pi]^2 (-M^2 t (M^2+t)^2 (2642 M^6+8609 M^4 t+7941 M^2 t^2+2642 t^3)+2642 M^4 (M^2+t)^5 Log[(M^2+t)/M^2]-56 Log[-(t/M^2)] (t (-270 M^12-1215 M^10 t-2095 M^8 t^2-1715 M^6 t^3-613 M^4 t^4-45 M^2 t^5+15 t^6)+270 M^4 (M^2+t)^5 Log[(M^2+t)/M^2])+56 (M^2+t) (-M^2 t (527 M^8+1852 M^6 t+2497 M^4 t^2+1505 M^2 t^3+345 t^4)+(M^2+t)^2 (137 M^8+274 M^6 t+257 M^4 t^2+120 M^2 t^3+15 t^4) Log[(M^2+t)/M^2]+165 M^4 (M^2+t)^4 Log[(M^2+t)/M^2]^2)+21840 M^4 (M^2+t)^5 PolyLog[2,t/(M^2+t)])-(G8\[Pi] (5 G8\[Pi] \[Alpha]2 (t (10 M^4+27 M^2 t+9 t^2)+58 (M^2+t)^3 Log[M^2/(M^2+t)])+6 (-t (613 M^4+756 M^2 t+252 t^2)+41 (M^2+t)^3 Log[M^2/(M^2+t)]) Subscript[g, 2]))/(92897280 \[Pi]^6 t (M^2+t)^3)-(G8\[Pi]^2 (t (t^2 (38 \[Alpha]2^2+333 \[Alpha]4)+M^4 (94 \[Alpha]2^2+504 \[Alpha]4)+M^2 t (106 \[Alpha]2^2+801 \[Alpha]4))+12 (M^2+t)^3 (13 \[Alpha]2^2+18 \[Alpha]4) Log[1+t/M^2]))/(222953472 \[Pi]^6 (M^2+t)^3)-((t (776 M^4+1241 M^2 t+517 t^2)+312 (M^2+t)^3 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(30965760 \[Pi]^6 (M^2+t)^3)+1/(185794560 \[Pi]^6 (M^2+t)^3) G8\[Pi] (-3 (t (944 M^4+1535 M^2 t+643 t^2)+312 (M^2+t)^3 Log[1+t/M^2]) Subscript[g, 3]+20 ((t (4 M^4-11 M^2 t-7 t^2)+48 (M^2+t)^3 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+27 (t (15 M^4+24 M^2 t+10 t^2)+6 (M^2+t)^3 Log[1+t/M^2]) Subscript[\[Beta]3, 1]));
FixedtOneLoop[8,8]=1/(123863040 M^6 \[Pi]^6 t^4 (M^2+t)^6) G8\[Pi]^2 (M^2 t (M^2+t)^2 (21864 M^10+76524 M^8 t+94744 M^6 t^2+42544 M^4 t^3-3963 t^5)-21864 M^6 (M^2+t)^6 Log[(M^2+t)/M^2]+420 (2 Log[-(t/M^2)] (-t (168 M^16+924 M^14 t+2072 M^12 t^2+2394 M^10 t^3+1464 M^8 t^4+413 M^6 t^5+24 M^4 t^6-3 M^2 t^7+2 t^8)+168 M^6 (M^2+t)^6 Log[(M^2+t)/M^2])-(M^2+t) (-M^2 t (344 M^12+1632 M^10 t+3016 M^8 t^2+2665 M^6 t^3+1033 M^4 t^4+51 M^2 t^5-49 t^6)+4 (M^2+t)^2 (2 M^12+6 M^10 t-10 M^6 t^3-12 M^4 t^4-6 M^2 t^5-t^6) Log[(M^2+t)/M^2]+168 M^6 (M^2+t)^5 Log[(M^2+t)/M^2]^2)-336 M^6 (M^2+t)^6 PolyLog[2,t/(M^2+t)]))+1/(557383680 M^2 \[Pi]^6 t^3 (M^2+t)^4) G8\[Pi] (20 G8\[Pi] \[Alpha]2 (t (174 M^8+609 M^6 t+778 M^4 t^2+421 M^2 t^3+87 t^4)+174 M^2 (M^2+t)^4 Log[M^2/(M^2+t)])+3 (t (984 M^8+3444 M^6 t+6880 M^4 t^2+3931 M^2 t^3+492 t^4)+984 M^2 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 2])-(G8\[Pi]^2 (t (4 M^2 t^2 (697 \[Alpha]2^2-63 \[Alpha]4)+t^3 (919 \[Alpha]2^2-36 \[Alpha]4)+30 M^4 t (88 \[Alpha]2^2-9 \[Alpha]4)+12 M^6 (74 \[Alpha]2^2+9 \[Alpha]4))+12 (M^2+t)^4 (74 \[Alpha]2^2+9 \[Alpha]4) Log[M^2/(M^2+t)]))/(1337720832 \[Pi]^6 t^2 (M^2+t)^4)+((t (-6 M^6+447 M^4 t+446 M^2 t^2+110 t^3)-6 (M^2+t)^4 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(92897280 \[Pi]^6 t^2 (M^2+t)^4)+1/(557383680 \[Pi]^6 t^2 (M^2+t)^4) G8\[Pi] (3 (t (246 M^6+1329 M^4 t+1370 M^2 t^2+404 t^3)+246 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 3]+5 (4 (t (174 M^6+537 M^4 t+566 M^2 t^2+185 t^3)+174 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[\[Beta]2, 0]-243 t^2 (2 M^2+t)^2 Subscript[\[Beta]3, 1]));
FixedtOneLoop[10,8]=1/(1238630400 M^8 \[Pi]^6 t^6 (M^2+t)^7) G8\[Pi]^2 (-M^2 t (M^2+t)^2 (636780 M^14+2865510 M^12 t+4988110 M^10 t^2+4086005 M^8 t^3+1453981 M^6 t^4+126170 M^4 t^5+13210 M^2 t^6+26420 t^7)+636780 M^8 (M^2+t)^7 Log[(M^2+t)/M^2]-120 Log[-(t/M^2)] (t (-38220 M^20-248430 M^18 t-681590 M^16 t^2-1016015 M^14 t^3-877149 M^12 t^4-426153 M^10 t^5-98979 M^8 t^6-4725 M^6 t^7+525 M^4 t^8-105 M^2 t^9+105 t^10)+38220 M^8 (M^2+t)^7 Log[(M^2+t)/M^2])+10 (M^2+t) (-M^2 t (457392 M^16+2630316 M^14 t+6227208 M^12 t^2+7712211 M^10 t^3+5191338 M^8 t^4+1729721 M^6 t^5+192780 M^4 t^6+6930 M^2 t^7+11900 t^8)-12 (M^2+t)^2 (104 M^16+416 M^14 t+624 M^12 t^2+416 M^10 t^3-316 M^8 t^4-840 M^6 t^5-980 M^4 t^6-560 M^2 t^7-105 t^8) Log[(M^2+t)/M^2]+229320 M^8 (M^2+t)^6 Log[(M^2+t)/M^2]^2)+4586400 M^8 (M^2+t)^7 PolyLog[2,t/(M^2+t)])-1/(2786918400 M^4 \[Pi]^6 t^5 (M^2+t)^5) G8\[Pi] (5 G8\[Pi] \[Alpha]2 (t (9420 M^12+42390 M^10 t+73790 M^8 t^2+60445 M^6 t^3+21221 M^4 t^4+870 M^2 t^5-870 t^6)+9420 M^4 (M^2+t)^5 Log[M^2/(M^2+t)])+6 (t (15960 M^12+71820 M^10 t+125020 M^8 t^2+102410 M^6 t^3+32518 M^4 t^4+615 M^2 t^5-615 t^6)+15960 M^4 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 2])+1/(2229534720 M^2 \[Pi]^6 t^4 (M^2+t)^5) G8\[Pi]^2 (t (60 M^10 (74 \[Alpha]2^2+9 \[Alpha]4)+270 M^8 t (74 \[Alpha]2^2+9 \[Alpha]4)+470 M^6 t^2 (74 \[Alpha]2^2+9 \[Alpha]4)+20 t^5 (74 \[Alpha]2^2+9 \[Alpha]4)+5 M^4 t^3 (5776 \[Alpha]2^2+801 \[Alpha]4)+M^2 t^4 (10964 \[Alpha]2^2+1629 \[Alpha]4))+60 M^2 (M^2+t)^5 (74 \[Alpha]2^2+9 \[Alpha]4) Log[M^2/(M^2+t)])+((t (60 M^10+270 M^8 t+470 M^6 t^2+1165 M^4 t^3+613 M^2 t^4+20 t^5)+60 M^2 (M^2+t)^5 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(309657600 M^2 \[Pi]^6 t^4 (M^2+t)^5)-1/(1857945600 M^2 \[Pi]^6 t^4 (M^2+t)^5) G8\[Pi] (3 (t (2460 M^10+11070 M^8 t+19270 M^6 t^2+15005 M^4 t^3+5477 M^2 t^4+820 t^5)+2460 M^2 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 3]+20 ((t (1740 M^10+7830 M^8 t+13630 M^6 t^2+11285 M^4 t^3+4277 M^2 t^4+580 t^5)+1740 M^2 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[\[Beta]2, 0]+81 M^2 t^4 (5 M^2+3 t) Subscript[\[Beta]3, 1]));
FixedtOneLoop[2,10]=1/(32699842560 \[Pi]^8 (M^2+t)^4) G8\[Pi]^2 ((M^2+t)^3 (4172 M^8+2915 M^6 t+15645 M^4 t^2+16902 M^2 t^3-6258 t^4+8130 t^3 (M^2+t) Log[-(t/M^2)]-23160 t^3 (M^2+t) Log[(M^2+t)/M^2])+1/t^3 231 (162 t^6 (M^2+t)^4 Log[-(t/M^2)]^2-6 t^5 Log[-(t/M^2)] (-12 M^10-105 M^8 t-204 M^6 t^2-144 M^4 t^3-20 M^2 t^4+10 t^5+54 t (M^2+t)^4 Log[(M^2+t)/M^2])-(M^2+t) (-t (24 M^16+132 M^14 t+340 M^12 t^2+585 M^10 t^3+801 M^8 t^4+M^6 (1033+108 \[Pi]^2) t^5+3 M^4 (325+108 \[Pi]^2) t^6+3 M^2 (175+108 \[Pi]^2) t^7+9 (13+12 \[Pi]^2) t^8)+6 (M^2+t)^3 (4 M^12+12 M^10 t+24 M^8 t^2+28 M^6 t^3+18 M^4 t^4+6 M^2 t^5-25 t^6) Log[(M^2+t)/M^2]-162 t^6 (M^2+t)^3 Log[(M^2+t)/M^2]^2)+324 t^6 (M^2+t)^4 PolyLog[2,t/(M^2+t)]))-1/(523197480960 \[Pi]^8 (M^2+t)) G8\[Pi] (63 G8\[Pi] \[Alpha]2 (50 M^10+74 M^8 t+131 M^6 t^2-207 M^4 t^3-314 M^2 t^4+100 t^5+186 t^4 (M^2+t) Log[-(t/M^2)]+414 t^4 (M^2+t) Log[1+t/M^2])+64 (339 M^10-307 M^8 t+686 M^6 t^2-2010 M^4 t^3-3342 M^2 t^4+678 t^5+48 t^4 (M^2+t) Log[-(t/M^2)]+4020 t^4 (M^2+t) Log[1+t/M^2]) Subscript[g, 2])-1/(132875550720 \[Pi]^8 (M^2+t)) G8\[Pi]^2 (168 M^12 \[Alpha]2^2+138 M^10 t \[Alpha]2^2+340 M^8 t^2 \[Alpha]2^2-395 M^6 t^3 \[Alpha]2^2+1185 M^4 t^4 \[Alpha]2^2+1950 M^2 t^5 \[Alpha]2^2-420 t^6 \[Alpha]2^2+256 M^12 \[Alpha]4-192 M^10 t \[Alpha]4+384 M^8 t^2 \[Alpha]4-736 M^6 t^3 \[Alpha]4+2208 M^4 t^4 \[Alpha]4+3776 M^2 t^5 \[Alpha]4-640 t^6 \[Alpha]4+2 t^5 (M^2+t) (285 \[Alpha]2^2+32 \[Alpha]4) Log[-(t/M^2)]-6 t^5 (M^2+t) (395 \[Alpha]2^2+736 \[Alpha]4) Log[1+t/M^2])+((-288 M^12+249 M^10 t-421 M^8 t^2+839 M^6 t^3-2517 M^4 t^4-4314 M^2 t^5+720 t^6-6 t^5 (M^2+t) Log[-(t/M^2)]+5034 t^5 (M^2+t) Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(32699842560 \[Pi]^8 (M^2+t))+1/(1307993702400 \[Pi]^8 (M^2+t)) G8\[Pi] (-80 (72 M^12-87 M^10 t+97 M^8 t^2-218 M^6 t^3+654 M^4 t^4+1128 M^2 t^5-180 t^6-48 t^5 (M^2+t) Log[-(t/M^2)]-1308 t^5 (M^2+t) Log[1+t/M^2]) Subscript[g, 3]+21 (5 (120 M^12+174 M^10 t+268 M^8 t^2-257 M^6 t^3+771 M^4 t^4+1242 M^2 t^5-300 t^6+558 t^5 (M^2+t) Log[-(t/M^2)]-1542 t^5 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]2, 0]+88 (24 M^12-21 M^10 t+35 M^8 t^2-70 M^6 t^3+210 M^4 t^4+360 M^2 t^5-60 t^6-420 t^5 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]3, 1]));
FixedtOneLoop[4,10]=1/(54499737600 \[Pi]^8 t^3 (M^2+t)^5) G8\[Pi]^2 (-462 t^4 Log[-(t/M^2)] (30 M^8 t-100 M^4 t^3-125 M^2 t^4-43 t^5+30 (M^2+t)^5 Log[1+t/M^2])-(M^2+t) (-t (13860 M^14+76230 M^12 t+214900 M^10 t^2+429940 M^8 t^3+581166 M^6 t^4+486011 M^4 t^5+216126 M^2 t^6+39415 t^7)+6 (M^2+t)^4 (2310 M^8+4620 M^6 t+11550 M^4 t^2+9240 M^2 t^3+1711 t^4) Log[1+t/M^2]-13860 t^4 (M^2+t)^4 Log[1+t/M^2]^2)+41580 t^4 (M^2+t)^5 PolyLog[2,t/(M^2+t)])-1/(87199580160 \[Pi]^8 (M^2+t)^2) G8\[Pi] (21 G8\[Pi] \[Alpha]2 (50 M^8+36 M^6 t-78 M^4 t^2+93 M^2 t^3+132 t^4+171 t^2 (M^2+t)^2 Log[1+t/M^2])+32 (226 M^8-646 M^6 t-1970 M^4 t^2+16 M^2 t^3+1001 t^4+1986 t^2 (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 2])-1/(199313326080 \[Pi]^8 (M^2+t)^2) G8\[Pi]^2 (8 M^8 t (15 \[Alpha]2^2-128 \[Alpha]4)+20 M^10 (21 \[Alpha]2^2+32 \[Alpha]4)+90 M^4 t^3 (61 \[Alpha]2^2+160 \[Alpha]4)+12 M^2 t^4 (15 \[Alpha]2^2+224 \[Alpha]4)-18 t^5 (145 \[Alpha]2^2+288 \[Alpha]4)+M^6 t^2 (2085 \[Alpha]2^2+4384 \[Alpha]4)-24 t^3 (M^2+t)^2 (225 \[Alpha]2^2+544 \[Alpha]4) Log[1+t/M^2])+((-80 M^10+139 M^8 t-559 M^6 t^2-1855 M^4 t^3-358 M^2 t^4+659 t^5+1676 t^3 (M^2+t)^2 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(5449973760 \[Pi]^8 (M^2+t)^2)+1/(43599790080 \[Pi]^8 (M^2+t)^2) G8\[Pi] (-16 (20 M^10-43 M^8 t+148 M^6 t^2+505 M^4 t^3+106 M^2 t^4-173 t^5-452 t^3 (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 3]+7 (100 M^10+104 M^8 t+421 M^6 t^2+930 M^4 t^3-108 M^2 t^4-546 t^5-984 t^3 (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+616 (4 M^10-7 M^8 t+28 M^6 t^2+93 M^4 t^3+18 M^2 t^4-33 t^5-84 t^3 (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[6,10]=1/(81749606400 \[Pi]^8 t^3 (M^2+t)^6) G8\[Pi]^2 (5 t^2 (M^2+t)^3 (-t (2193 M^4+1725 M^2 t+575 t^2)-4065 (M^2+t)^3 Log[(M^2+t)/M^2])-1/M^2 231 (3 t^2 Log[-(t/M^2)] (t (150 M^12+825 M^10 t+1870 M^8 t^2+2160 M^6 t^3+1314 M^4 t^4+369 M^2 t^5+30 t^6)-150 M^2 (M^2+t)^6 Log[(M^2+t)/M^2])+(M^2+t) (-M^2 t (180 M^12+990 M^10 t+2268 M^8 t^2+2781 M^6 t^3+1906 M^4 t^4+728 M^2 t^5+115 t^6)+18 (M^2+t)^4 (10 M^8+20 M^6 t+16 M^4 t^2+6 M^2 t^3-5 t^4) Log[(M^2+t)/M^2]+45 M^2 t^2 (M^2+t)^5 Log[(M^2+t)/M^2]^2)-270 M^2 t^2 (M^2+t)^6 PolyLog[2,t/(M^2+t)]))-(G8\[Pi] (21 G8\[Pi] \[Alpha]2 (t (384 M^4+447 M^2 t+163 t^2)+600 (M^2+t)^3 Log[1+t/M^2])+128 (t (1647 M^4+2628 M^2 t+1094 t^2)+678 (M^2+t)^3 Log[1+t/M^2]) Subscript[g, 2]))/(523197480960 \[Pi]^8 (M^2+t)^3)+1/(398626652160 \[Pi]^8 (M^2+t)^3) G8\[Pi]^2 (-54 M^4 t^2 (25 \[Alpha]2^2-96 \[Alpha]4)-120 M^8 (21 \[Alpha]2^2+32 \[Alpha]4)-360 M^6 t (21 \[Alpha]2^2+32 \[Alpha]4)+5 t^4 (867 \[Alpha]2^2+2528 \[Alpha]4)+3 M^2 t^3 (2535 \[Alpha]2^2+8288 \[Alpha]4)+24 t (M^2+t)^3 (225 \[Alpha]2^2+544 \[Alpha]4) Log[1+t/M^2])+((-480 M^8-1440 M^6 t+714 M^4 t^2+3229 M^2 t^3+1635 t^4+1676 t (M^2+t)^3 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(10899947520 \[Pi]^8 (M^2+t)^3)+1/(87199580160 \[Pi]^8 (M^2+t)^3) G8\[Pi] (-32 (60 M^8+180 M^6 t-114 M^4 t^2-449 M^2 t^3-225 t^4-226 t (M^2+t)^3 Log[1+t/M^2]) Subscript[g, 3]+7 (600 M^8+1800 M^6 t+774 M^4 t^2-981 M^2 t^3-655 t^4-984 t (M^2+t)^3 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+1232 (12 M^8+36 M^6 t-18 M^4 t^2-81 M^2 t^3-41 t^4-42 t (M^2+t)^3 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[8,10]=1/(326998425600 M^4 \[Pi]^8 t^3 (M^2+t)^7) G8\[Pi]^2 (-5 M^2 t (M^2+t)^3 (32520 M^8+113820 M^6 t+149264 M^4 t^2+81095 M^2 t^3+16260 t^4)+162600 M^4 (M^2+t)^7 Log[(M^2+t)/M^2]-396 Log[-(t/M^2)] (t (-4200 M^16-27300 M^14 t-74900 M^12 t^2-111650 M^10 t^3-96306 M^8 t^4-46767 M^6 t^5-10881 M^4 t^6-525 M^2 t^7+105 t^8)+4200 M^4 (M^2+t)^7 Log[(M^2+t)/M^2])+33 (M^2+t) (-M^2 t (69768 M^12+396324 M^10 t+933272 M^8 t^2+1164819 M^6 t^3+812118 M^4 t^4+298655 M^2 t^5+45360 t^6)+36 (M^2+t)^4 (258 M^8+516 M^6 t+538 M^4 t^2+280 M^2 t^3+35 t^4) Log[(M^2+t)/M^2]+27720 M^4 (M^2+t)^6 Log[(M^2+t)/M^2]^2)+1995840 M^4 (M^2+t)^7 PolyLog[2,t/(M^2+t)])-(G8\[Pi] (63 G8\[Pi] \[Alpha]2 (t (186 M^6+551 M^4 t+582 M^2 t^2+192 t^3)+186 (M^2+t)^4 Log[M^2/(M^2+t)])+32 (-t (-96 M^6+1020 M^4 t+1004 M^2 t^2+227 t^3)+96 (M^2+t)^4 Log[M^2/(M^2+t)]) Subscript[g, 2]))/(523197480960 \[Pi]^8 t^2 (M^2+t)^4)+(G8\[Pi]^2 (40 M^6 (21 \[Alpha]2^2+32 \[Alpha]4)+24 M^4 t (85 \[Alpha]2^2+96 \[Alpha]4)+10 M^2 t^2 (193 \[Alpha]2^2+160 \[Alpha]4)+t^3 (625 \[Alpha]2^2+416 \[Alpha]4)))/(132875550720 \[Pi]^8 (M^2+t)^4)+((720 M^6+1263 M^4 t+845 M^2 t^2+212 t^3) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(16349921280 \[Pi]^8 (M^2+t)^4)+(G8\[Pi] (16 (360 M^6+582 M^4 t+340 M^2 t^2+73 t^3) Subscript[g, 3]-21 ((600 M^6+1608 M^4 t+1630 M^2 t^2+547 t^3) Subscript[\[Beta]2, 0]+88 (24 M^6+42 M^4 t+28 M^2 t^2+7 t^3) Subscript[\[Beta]3, 1])))/(261598740480 \[Pi]^8 (M^2+t)^4);
FixedtOneLoop[10,10]=1/(217998950400 M^6 \[Pi]^8 t^5 (M^2+t)^8) G8\[Pi]^2 (4 M^2 t (M^2+t)^3 (78180 M^12+351810 M^10 t+612410 M^8 t^2+501655 M^6 t^3+174339 M^4 t^4+6775 M^2 t^5-6775 t^6)-312720 M^6 (M^2+t)^8 Log[(M^2+t)/M^2]+4620 Log[-(t/M^2)] (-t (900 M^20+6750 M^18 t+21900 M^16 t^2+39975 M^14 t^3+44580 M^12 t^4+30690 M^10 t^5+12372 M^8 t^6+2448 M^6 t^7+100 M^4 t^8-10 M^2 t^9+4 t^10)+900 M^6 (M^2+t)^8 Log[(M^2+t)/M^2])-231 (M^2+t) (-M^2 t (17520 M^16+118380 M^14 t+339460 M^12 t^2+532975 M^10 t^3+490041 M^8 t^4+257467 M^6 t^5+65381 M^4 t^6+2000 M^2 t^7-1640 t^8)-80 (M^2+t)^4 (6 M^12+18 M^10 t+24 M^8 t^2+18 M^6 t^3+12 M^4 t^4+6 M^2 t^5+t^6) Log[(M^2+t)/M^2]+9000 M^6 (M^2+t)^7 Log[(M^2+t)/M^2]^2)-4158000 M^6 (M^2+t)^8 PolyLog[2,t/(M^2+t)])+1/(1743991603200 M^2 \[Pi]^8 t^4 (M^2+t)^5) G8\[Pi] (105 G8\[Pi] \[Alpha]2 (t (1116 M^10+5022 M^8 t+8742 M^6 t^2+7261 M^4 t^3+2757 M^2 t^4+372 t^5)+1116 M^2 (M^2+t)^5 Log[M^2/(M^2+t)])+128 (t (240 M^10+1080 M^8 t+1880 M^6 t^2+2105 M^4 t^3+919 M^2 t^4+80 t^5)+240 M^2 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 2])-1/(797253304320 \[Pi]^8 t^3 (M^2+t)^5) G8\[Pi]^2 (t (12 M^8 (285 \[Alpha]2^2+32 \[Alpha]4)+54 M^6 t (285 \[Alpha]2^2+32 \[Alpha]4)+M^2 t^3 (18765 \[Alpha]2^2+32 \[Alpha]4)+t^4 (5121 \[Alpha]2^2+160 \[Alpha]4)+2 M^4 t^2 (12555 \[Alpha]2^2+224 \[Alpha]4))+12 (M^2+t)^5 (285 \[Alpha]2^2+32 \[Alpha]4) Log[M^2/(M^2+t)])+((t (-12 M^8-54 M^6 t+866 M^4 t^2+769 M^2 t^3+149 t^4)-12 (M^2+t)^5 Log[M^2/(M^2+t)]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(65399685120 \[Pi]^8 t^3 (M^2+t)^5)+1/(2615987404800 \[Pi]^8 t^3 (M^2+t)^5) G8\[Pi] (160 (t (48 M^8+216 M^6 t+496 M^4 t^2+389 M^2 t^3+97 t^4)+48 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 3]+21 (5 (t (1116 M^8+5022 M^6 t+8342 M^4 t^2+6253 M^2 t^3+1697 t^4)+1116 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[\[Beta]2, 0]-176 t^3 (40 M^4+35 M^2 t+7 t^2) Subscript[\[Beta]3, 1]));
FixedtOneLoop[2,12]=1/(272062690099200 \[Pi]^10 (M^2+t)^5) G8\[Pi]^2 ((M^2+t)^4 (81615 M^10+57893 M^8 t+198107 M^6 t^2-385059 M^4 t^3-606888 M^2 t^4+163230 t^5+209262 t^4 (M^2+t) Log[-(t/M^2)]+770118 t^4 (M^2+t) Log[(M^2+t)/M^2])+1/t^4 2574 (660 t^8 (M^2+t)^5 Log[-(t/M^2)]^2-4 t^7 Log[-(t/M^2)] (-60 M^12-725 M^10 t-1975 M^8 t^2-2300 M^6 t^3-1180 M^4 t^4-170 M^2 t^5+32 t^6+330 t (M^2+t)^5 Log[(M^2+t)/M^2])-(M^2+t) (-t (60 M^22+450 M^20 t+1620 M^18 t^2+3655 M^16 t^3+5700 M^14 t^4+6180 M^12 t^5+5380 M^10 t^6+5 M^8 (1663+88 \[Pi]^2) t^7+8 M^6 (1839+220 \[Pi]^2) t^8+2 M^4 (7411+1320 \[Pi]^2) t^9+8 M^2 (909+220 \[Pi]^2) t^10+10 (137+44 \[Pi]^2) t^11)+4 (M^2+t)^4 (15 M^16+60 M^14 t+130 M^12 t^2+180 M^10 t^3+150 M^8 t^4+70 M^6 t^5+15 M^4 t^6+118 t^8) Log[(M^2+t)/M^2]-660 t^8 (M^2+t)^4 Log[(M^2+t)/M^2]^2)+1320 t^8 (M^2+t)^5 PolyLog[2,t/(M^2+t)]))-1/(15114593894400 \[Pi]^10 (M^2+t)) G8\[Pi] (2 G8\[Pi] \[Alpha]2 (216 M^12+219 M^10 t+451 M^8 t^2-494 M^6 t^3+1482 M^4 t^4+2424 M^2 t^5-540 t^6+816 t^5 (M^2+t) Log[-(t/M^2)]-2964 t^5 (M^2+t) Log[1+t/M^2])+(1624 M^12-1329 M^10 t+2399 M^8 t^2-4706 M^6 t^3+14118 M^4 t^4+24176 M^2 t^5-4060 t^6+184 t^5 (M^2+t) Log[-(t/M^2)]-28236 t^5 (M^2+t) Log[1+t/M^2]) Subscript[g, 2])-1/(755729694720000 \[Pi]^10 (M^2+t)) G8\[Pi]^2 (4650 M^14 \[Alpha]2^2+2112 M^12 t \[Alpha]2^2+7767 M^10 t^2 \[Alpha]2^2-8085 M^8 t^3 \[Alpha]2^2+16170 M^6 t^4 \[Alpha]2^2-48510 M^4 t^5 \[Alpha]2^2-83070 M^2 t^6 \[Alpha]2^2+13950 t^7 \[Alpha]2^2+7500 M^14 \[Alpha]4-5400 M^12 t \[Alpha]4+9225 M^10 t^2 \[Alpha]4-14875 M^8 t^3 \[Alpha]4+29750 M^6 t^4 \[Alpha]4-89250 M^4 t^5 \[Alpha]4-156000 M^2 t^6 \[Alpha]4+22500 t^7 \[Alpha]4+60 t^6 (M^2+t) (243 \[Alpha]2^2+25 \[Alpha]4) Log[-(t/M^2)]+420 t^6 (M^2+t) (231 \[Alpha]2^2+425 \[Alpha]4) Log[1+t/M^2])-((3420 M^14-2712 M^12 t+4113 M^10 t^2-6835 M^8 t^3+13670 M^6 t^4-41010 M^4 t^5-71760 M^2 t^6+10260 t^7+60 t^6 (M^2+t) Log[-(t/M^2)]+82020 t^6 (M^2+t) Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(136031345049600 \[Pi]^10 (M^2+t))+1/(226718908416000 \[Pi]^10 (M^2+t)) G8\[Pi] ((-2850 M^14+2832 M^12 t-3213 M^10 t^2+5815 M^8 t^3-11630 M^6 t^4+34890 M^4 t^5+61230 M^2 t^6-8550 t^7+1380 t^6 (M^2+t) Log[-(t/M^2)]-69780 t^6 (M^2+t) Log[1+t/M^2]) Subscript[g, 3]+48 (225 M^14+228 M^12 t+423 M^10 t^2-365 M^8 t^3+730 M^6 t^4-2190 M^4 t^5-3705 M^2 t^6+675 t^7+1020 t^6 (M^2+t) Log[-(t/M^2)]+4380 t^6 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]2, 0]+7800 (5 M^14-4 M^12 t+6 M^10 t^2-10 M^8 t^3+20 M^6 t^4-60 M^4 t^5-105 M^2 t^6+15 t^7+120 t^6 (M^2+t) Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[4,12]=-(1/(90687563366400 \[Pi]^10 t^4 (M^2+t)^6)) G8\[Pi]^2 (3432 t^7 (60 M^10+165 M^8 t+220 M^6 t^2+165 M^4 t^3+78 M^2 t^4+18 t^5) Log[-(t/M^2)]+(M^2+t) (-t (68640 M^20+514800 M^18 t+1876160 M^16 t^2+4355850 M^14 t^3+7095028 M^12 t^4+9960030 M^10 t^5+14557240 M^8 t^6+18563997 M^6 t^7+15618369 M^4 t^8+7262831 M^2 t^9+1407751 t^10)+12 (M^2+t)^5 (5720 M^12+17160 M^10 t+34320 M^8 t^2+40040 M^6 t^3+25740 M^4 t^4+8580 M^2 t^5+18673 t^6) Log[1+t/M^2]))-1/(22671890841600 \[Pi]^10 (M^2+t)^2) G8\[Pi] (18 G8\[Pi] \[Alpha]2 (60 M^10+31 M^8 t+284 M^6 t^2+715 M^4 t^3-2 M^2 t^4-359 t^5-716 t^3 (M^2+t)^2 Log[1+t/M^2])+(4060 M^10-6829 M^8 t+28144 M^6 t^2+93015 M^4 t^3+17718 M^2 t^4-33219 t^5-84156 t^3 (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 2])+1/(151145938944000 \[Pi]^10 (M^2+t)^2) G8\[Pi]^2 (-45 M^12 (31 \[Alpha]2^2+50 \[Alpha]4)+20 M^6 t^3 (687 \[Alpha]2^2+1475 \[Alpha]4)+18 M^2 t^5 (599 \[Alpha]2^2+1700 \[Alpha]4)+M^10 t (-84 \[Alpha]2^2+2800 \[Alpha]4)-2 M^8 t^2 (2082 \[Alpha]2^2+3725 \[Alpha]4)-3 t^6 (5073 \[Alpha]2^2+9650 \[Alpha]4)+3 M^4 t^4 (15537 \[Alpha]2^2+34600 \[Alpha]4)-60 t^4 (M^2+t)^2 (687 \[Alpha]2^2+1475 \[Alpha]4) Log[1+t/M^2])+((-513 M^12+680 M^10 t-1709 M^8 t^2+6830 M^6 t^3+24072 M^4 t^4+7164 M^2 t^5-6663 t^6-20490 t^4 (M^2+t)^2 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(13603134504960 \[Pi]^10 (M^2+t)^2)+1/(45343781683200 \[Pi]^10 (M^2+t)^2) G8\[Pi] (-((855 M^12-1324 M^10 t+2896 M^8 t^2-11860 M^6 t^3-41979 M^4 t^4-12798 M^2 t^5+11391 t^6+35580 t^4 (M^2+t)^2 Log[1+t/M^2]) Subscript[g, 3])+24 (135 M^12+92 M^10 t+382 M^8 t^2-1120 M^6 t^3-3693 M^4 t^4-666 M^2 t^5+1347 t^6+3360 t^4 (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+3900 (3 M^12-4 M^10 t+10 M^8 t^2-40 M^6 t^3-141 M^4 t^4-42 M^2 t^5+39 t^6+120 t^4 (M^2+t)^2 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[6,12]=1/(1904438830694400 \[Pi]^10 (M^2+t)^7) G8\[Pi]^2 (7 t (M^2+t)^4 (397626 M^4+573423 M^2 t+230207 t^2)+2285220 (M^2+t)^7 Log[(M^2+t)/M^2]-10296 Log[-(t/M^2)] (-t (210 M^12+1365 M^10 t+3605 M^8 t^2+5390 M^6 t^3+4704 M^4 t^4+2303 M^2 t^5+479 t^6)+210 (M^2+t)^7 Log[(M^2+t)/M^2])-1/t^4 1716 (M^2+t) (-t (1260 M^18+9450 M^16 t+35700 M^14 t^2+93870 M^12 t^3+179694 M^10 t^4+238197 M^8 t^5+204916 M^6 t^6+106422 M^4 t^7+28914 M^2 t^8+2905 t^9)+6 (M^2+t)^6 (210 M^8+420 M^6 t+1050 M^4 t^2+840 M^2 t^3+829 t^4) Log[(M^2+t)/M^2]-1260 t^4 (M^2+t)^6 Log[(M^2+t)/M^2]^2)+6486480 (M^2+t)^7 PolyLog[2,t/(M^2+t)])-1/(22671890841600 \[Pi]^10 (M^2+t)^3) G8\[Pi] (18 G8\[Pi] \[Alpha]2 (180 M^8+540 M^6 t+138 M^4 t^2-467 M^2 t^3-275 t^4-358 t (M^2+t)^3 Log[1+t/M^2])+(12180 M^8+36540 M^6 t-17442 M^4 t^2-80697 M^2 t^3-40925 t^4-42078 t (M^2+t)^3 Log[1+t/M^2]) Subscript[g, 2])-1/(25190989824000 \[Pi]^10 (M^2+t)^3) G8\[Pi]^2 (15 M^10 (31 \[Alpha]2^2+50 \[Alpha]4)-4 M^8 t (222 \[Alpha]2^2+725 \[Alpha]4)-6 M^6 t^2 (909 \[Alpha]2^2+2200 \[Alpha]4)-2 M^4 t^3 (909 \[Alpha]2^2+2200 \[Alpha]4)+t^5 (3569 \[Alpha]2^2+8325 \[Alpha]4)+M^2 t^4 (5697 \[Alpha]2^2+13225 \[Alpha]4)+10 t^2 (M^2+t)^3 (501 \[Alpha]2^2+1175 \[Alpha]4) Log[1+t/M^2])+((-342 M^10+1364 M^8 t+6144 M^6 t^2+2048 M^4 t^3-6145 M^2 t^4-3869 t^5-5462 t^2 (M^2+t)^3 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(4534378168320 \[Pi]^10 (M^2+t)^3)+1/(7557296947200 \[Pi]^10 (M^2+t)^3) G8\[Pi] (-((285 M^10-1232 M^8 t-5406 M^6 t^2-1802 M^4 t^3+5383 M^2 t^4+3391 t^5+4790 t^2 (M^2+t)^3 Log[1+t/M^2]) Subscript[g, 3])+24 (45 M^10-44 M^8 t-402 M^6 t^2-134 M^4 t^3+436 M^2 t^4+272 t^5+380 t^2 (M^2+t)^3 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+1300 (3 M^10-12 M^8 t-54 M^6 t^2-18 M^4 t^3+54 M^2 t^4+34 t^5+48 t^2 (M^2+t)^3 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[8,12]=1/(3808877661388800 \[Pi]^10 t^4 (M^2+t)^8) G8\[Pi]^2 (7 t^2 (M^2+t)^4 (t (418524 M^6+1138374 M^4 t+1208128 M^2 t^2+406663 t^3)-418524 (M^2+t)^4 Log[(M^2+t)/M^2])-1/M^2 2574 (4 t^2 Log[-(t/M^2)] (t (2940 M^16+22050 M^14 t+71540 M^12 t^2+130585 M^10 t^3+145796 M^8 t^4+100408 M^6 t^5+40448 M^4 t^6+7996 M^2 t^7+420 t^8)-2940 M^2 (M^2+t)^8 Log[(M^2+t)/M^2])+(M^2+t) (-M^2 t (3360 M^16+25200 M^14 t+81976 M^12 t^2+154984 M^10 t^3+192992 M^8 t^4+169157 M^6 t^5+104059 M^4 t^6+40781 M^2 t^7+7315 t^8)+24 (M^2+t)^6 (140 M^8+280 M^6 t+219 M^4 t^2+79 M^2 t^3-70 t^4) Log[(M^2+t)/M^2]+2520 M^2 t^2 (M^2+t)^7 Log[(M^2+t)/M^2]^2)-1680 M^2 t^2 (M^2+t)^8 PolyLog[2,t/(M^2+t)]))+(G8\[Pi] (2 G8\[Pi] (1080 M^6+2706 M^4 t+2620 M^2 t^2+859 t^3) \[Alpha]2+(8120 M^6+14394 M^4 t+9780 M^2 t^2+2491 t^3) Subscript[g, 2]))/(15114593894400 \[Pi]^10 (M^2+t)^4)-(G8\[Pi]^2 (t (54 M^4 t (1219 \[Alpha]2^2+2700 \[Alpha]4)+12 M^6 (2283 \[Alpha]2^2+5150 \[Alpha]4)+20 M^2 t^2 (2841 \[Alpha]2^2+6050 \[Alpha]4)+5 t^3 (3399 \[Alpha]2^2+6950 \[Alpha]4))+360 (M^2+t)^4 (31 \[Alpha]2^2+50 \[Alpha]4) Log[1+t/M^2]))/(302291877888000 \[Pi]^10 (M^2+t)^4)-((t (14340 M^6+33804 M^4 t+28004 M^2 t^2+8027 t^3)+4104 (M^2+t)^4 Log[1+t/M^2]) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(27206269009920 \[Pi]^10 (M^2+t)^4)+1/(90687563366400 \[Pi]^10 (M^2+t)^4) G8\[Pi] (-((t (25044 M^6+58914 M^4 t+48580 M^2 t^2+13855 t^3)+6840 (M^2+t)^4 Log[1+t/M^2]) Subscript[g, 3])+24 (t (2148 M^6+5238 M^4 t+4660 M^2 t^2+1435 t^3)+1080 (M^2+t)^4 Log[1+t/M^2]) Subscript[\[Beta]2, 0]+3900 (t (84 M^6+198 M^4 t+164 M^2 t^2+47 t^3)+24 (M^2+t)^4 Log[1+t/M^2]) Subscript[\[Beta]3, 1]);
FixedtOneLoop[10,12]=1/(3808877661388800 M^4 \[Pi]^10 t^4 (M^2+t)^9) G8\[Pi]^2 (-21 M^2 t (M^2+t)^4 (418524 M^10+1883358 M^8 t+3278438 M^6 t^2+2739939 M^4 t^3+1044079 M^2 t^4+139508 t^5)+8789004 M^4 (M^2+t)^9 Log[(M^2+t)/M^2]-17160 Log[-(t/M^2)] (t (-8820 M^20-74970 M^18 t-280770 M^16 t^2-606375 M^14 t^3-828639 M^12 t^4-737646 M^10 t^5-421902 M^8 t^6-145134 M^6 t^7-24946 M^4 t^8-882 M^2 t^9+126 t^10)+8820 M^4 (M^2+t)^9 Log[(M^2+t)/M^2])+1430 (M^2+t) (-M^2 t (125520 M^16+967860 M^14 t+3254912 M^12 t^2+6227293 M^10 t^3+7399808 M^8 t^4+5576688 M^6 t^5+2592096 M^4 t^6+674415 M^2 t^7+74592 t^8)+24 (M^2+t)^6 (316 M^8+632 M^6 t+820 M^4 t^2+504 M^2 t^3+63 t^4) Log[(M^2+t)/M^2]+55944 M^4 (M^2+t)^8 Log[(M^2+t)/M^2]^2)+168648480 M^4 (M^2+t)^9 PolyLog[2,t/(M^2+t)])-1/(45343781683200 \[Pi]^10 t^3 (M^2+t)^5) G8\[Pi] (6 G8\[Pi] \[Alpha]2 (t (816 M^8+3672 M^6 t+6032 M^4 t^2+4513 M^2 t^3+1229 t^4)+816 (M^2+t)^5 Log[M^2/(M^2+t)])+(t (552 M^8+2484 M^6 t-3796 M^4 t^2-3839 M^2 t^3-547 t^4)+552 (M^2+t)^5 Log[M^2/(M^2+t)]) Subscript[g, 2])+(G8\[Pi]^2 (90 M^6 (31 \[Alpha]2^2+50 \[Alpha]4)+7 M^2 t^2 (717 \[Alpha]2^2+475 \[Alpha]4)+t^3 (1587 \[Alpha]2^2+725 \[Alpha]4)+8 M^4 t (708 \[Alpha]2^2+775 \[Alpha]4)))/(151145938944000 \[Pi]^10 (M^2+t)^5)+((10260 M^6+13720 M^4 t+6905 M^2 t^2+1393 t^3) \!\(\*SubsuperscriptBox[\(g\), \(2\), \(2\)]\))/(136031345049600 \[Pi]^10 (M^2+t)^5)+(G8\[Pi] ((1710 M^6+2096 M^4 t+841 M^2 t^2+113 t^3) Subscript[g, 3]-24 ((270 M^6+632 M^4 t+622 M^2 t^2+206 t^3) Subscript[\[Beta]2, 0]+65 (15 M^6+20 M^4 t+10 M^2 t^2+2 t^3) Subscript[\[Beta]3, 1])))/(45343781683200 \[Pi]^10 (M^2+t)^5);

